Rich feature hierarchies for accurate object detection and semantic segmentation

Object detection performance, as measured on the canonical PASCAL VOC dataset, has plateaued in the last few years. The best-performing methods are complex ensemble systems that typically combine multiple low-level image features with high-level context. In this paper, we propose a simple and scalable detection algorithm that improves mean average precision (mAP) by more than 30% relative to the previous best result on VOC 2012---achieving a mAP of 53.3%. Our approach combines two key insights: (1) one can apply high-capacity convolutional neural networks (CNNs) to bottom-up region proposals in order to localize and segment objects and (2) when labeled training data is scarce, supervised pre-training for an auxiliary task, followed by domain-specific fine-tuning, yields a significant performance boost. Since we combine region proposals with CNNs, we call our method R-CNN: Regions with CNN features. We also compare R-CNN to OverFeat, a recently proposed sliding-window detector based on a similar CNN architecture. We find that R-CNN outperforms OverFeat by a large margin on the 200-class ILSVRC2013 detection dataset. Source code for the complete system is available at http://www.cs.berkeley.edu/~rbg/rcnn.

==> figures/ilsvrc/export_fig/copyfig.m <==
%COPYFIG Create a copy of a figure, without changing the figure
%
% Examples:
%   fh_new = copyfig(fh_old)
%
% This function will create a copy of a figure, but not change the figure,
% as copyobj sometimes does, e.g. by changing legends.
%
% IN:
%    fh_old - The handle of the figure to be copied. Default: gcf.
%
% OUT:
%    fh_new - The handle of the created figure.

% Copyright (C) Oliver Woodford 2012

function fh = copyfig(fh)
% Set the default
if nargin == 0
    fh = gcf;
end
% Is there a legend?
if isempty(findobj(fh, 'Type', 'axes', 'Tag', 'legend'))
    % Safe to copy using copyobj
    fh = copyobj(fh, 0);
else
    % copyobj will change the figure, so save and then load it instead
    tmp_nam = [tempname '.fig'];
    hgsave(fh, tmp_nam);
    fh = hgload(tmp_nam);
    delete(tmp_nam);
end
return

==> figures/ilsvrc/export_fig/eps2pdf.m <==
%EPS2PDF  Convert an eps file to pdf format using ghostscript
%
% Examples:
%   eps2pdf source dest
%   eps2pdf(source, dest, crop)
%   eps2pdf(source, dest, crop, append)
%   eps2pdf(source, dest, crop, append, gray)
%   eps2pdf(source, dest, crop, append, gray, quality)
%
% This function converts an eps file to pdf format. The output can be
% optionally cropped and also converted to grayscale. If the output pdf
% file already exists then the eps file can optionally be appended as a new
% page on the end of the eps file. The level of bitmap compression can also
% optionally be set.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
%IN:
%   source - filename of the source eps file to convert. The filename is
%            assumed to already have the extension ".eps".
%   dest - filename of the destination pdf file. The filename is assumed to
%          already have the extension ".pdf".
%   crop - boolean indicating whether to crop the borders off the pdf.
%          Default: true.
%   append - boolean indicating whether the eps should be appended to the
%            end of the pdf as a new page (if the pdf exists already).
%            Default: false.
%   gray - boolean indicating whether the output pdf should be grayscale or
%          not. Default: false.
%   quality - scalar indicating the level of image bitmap quality to
%             output. A larger value gives a higher quality. quality > 100
%             gives lossless output. Default: ghostscript prepress default.

% Copyright (C) Oliver Woodford 2009-2011

% Suggestion of appending pdf files provided by Matt C at:
% http://www.mathworks.com/matlabcentral/fileexchange/23629

% Thank you to Fabio Viola for pointing out compression artifacts, leading
% to the quality setting.
% Thank you to Scott for pointing out the subsampling of very small images,
% which was fixed for lossless compression settings.

% 9/12/2011 Pass font path to ghostscript.

function eps2pdf(source, dest, crop, append, gray, quality)
% Intialise the options string for ghostscript
options = ['-q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="' dest '"'];
% Set crop option
if nargin < 3 || crop
    options = [options ' -dEPSCrop'];
end
% Set the font path
fp = font_path();
if ~isempty(fp)
    options = [options ' -sFONTPATH="' fp '"'];
end
% Set the grayscale option
if nargin > 4 && gray
    options = [options ' -sColorConversionStrategy=Gray -dProcessColorModel=/DeviceGray'];
end
% Set the bitmap quality
if nargin > 5 && ~isempty(quality)
    options = [options ' -dAutoFilterColorImages=false -dAutoFilterGrayImages=false'];
    if quality > 100
        options = [options ' -dColorImageFilter=/FlateEncode -dGrayImageFilter=/FlateEncode -c ".setpdfwrite << /ColorImageDownsampleThreshold 10 /GrayImageDownsampleThreshold 10 >> setdistillerparams"'];
    else
        options = [options ' -dColorImageFilter=/DCTEncode -dGrayImageFilter=/DCTEncode'];
        v = 1 + (quality < 80);
        quality = 1 - quality / 100;
        s = sprintf('<< /QFactor %.2f /Blend 1 /HSample [%d 1 1 %d] /VSample [%d 1 1 %d] >>', quality, v, v, v, v);
        options = sprintf('%s -c ".setpdfwrite << /ColorImageDict %s /GrayImageDict %s >> setdistillerparams"', options, s, s);
    end
end
% Check if the output file exists
if nargin > 3 && append && exist(dest, 'file') == 2
    % File exists - append current figure to the end
    tmp_nam = tempname;
    % Copy the file
    copyfile(dest, tmp_nam);
    % Add the output file names
    options = [options ' -f "' tmp_nam '" "' source '"'];
    try
        % Convert to pdf using ghostscript
        [status message] = ghostscript(options);
    catch
        % Delete the intermediate file
        delete(tmp_nam);
        rethrow(lasterror);
    end
    % Delete the intermediate file
    delete(tmp_nam);
else
    % File doesn't exist or should be over-written
    % Add the output file names
    options = [options ' -f "' source '"'];
    % Convert to pdf using ghostscript
    [status message] = ghostscript(options);
end
% Check for error
if status
    % Report error
    if isempty(message)
        error('Unable to generate pdf. Check destination directory is writable.');
    else
        error(message);
    end
end
return

% Function to return (and create, where necessary) the font path
function fp = font_path()
fp = user_string('gs_font_path');
if ~isempty(fp)
    return
end
% Create the path
% Start with the default path
fp = getenv('GS_FONTPATH');
% Add on the typical directories for a given OS
if ispc
    if ~isempty(fp)
        fp = [fp ';'];
    end
    fp = [fp getenv('WINDIR') filesep 'Fonts'];
else
    if ~isempty(fp)
        fp = [fp ':'];
    end
    fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
end
user_string('gs_font_path', fp);
return


==> figures/ilsvrc/export_fig/export_fig.m <==
%EXPORT_FIG  Exports figures suitable for publication
%
% Examples:
%   im = export_fig
%   [im alpha] = export_fig
%   export_fig filename
%   export_fig filename -format1 -format2
%   export_fig ... -nocrop
%   export_fig ... -transparent
%   export_fig ... -native
%   export_fig ... -m<val>
%   export_fig ... -r<val>
%   export_fig ... -a<val>
%   export_fig ... -q<val>
%   export_fig ... -<renderer>
%   export_fig ... -<colorspace>
%   export_fig ... -append
%   export_fig ... -bookmark
%   export_fig(..., handle)
%
% This function saves a figure or single axes to one or more vector and/or
% bitmap file formats, and/or outputs a rasterized version to the
% workspace, with the following properties:
%   - Figure/axes reproduced as it appears on screen
%   - Cropped borders (optional)
%   - Embedded fonts (vector formats)
%   - Improved line and grid line styles
%   - Anti-aliased graphics (bitmap formats)
%   - Render images at native resolution (optional for bitmap formats)
%   - Transparent background supported (pdf, eps, png)
%   - Semi-transparent patch objects supported (png only)
%   - RGB, CMYK or grayscale output (CMYK only with pdf, eps, tiff)
%   - Variable image compression, including lossless (pdf, eps, jpg)
%   - Optionally append to file (pdf, tiff)
%   - Vector formats: pdf, eps
%   - Bitmap formats: png, tiff, jpg, bmp, export to workspace 
%   
% This function is especially suited to exporting figures for use in
% publications and presentations, because of the high quality and
% portability of media produced.
%
% Note that the background color and figure dimensions are reproduced
% (the latter approximately, and ignoring cropping & magnification) in the
% output file. For transparent background (and semi-transparent patch
% objects), use the -transparent option or set the figure 'Color' property
% to 'none'. To make axes transparent set the axes 'Color' property to
% 'none'. Pdf, eps and png are the only file formats to support a
% transparent background, whilst the png format alone supports transparency
% of patch objects.
%
% The choice of renderer (opengl, zbuffer or painters) has a large impact
% on the quality of output. Whilst the default value (opengl for bitmaps,
% painters for vector formats) generally gives good results, if you aren't
% satisfied then try another renderer.  Notes: 1) For vector formats (eps,
% pdf), only painters generates vector graphics. 2) For bitmaps, only
% opengl can render transparent patch objects correctly. 3) For bitmaps,
% only painters will correctly scale line dash and dot lengths when
% magnifying or anti-aliasing. 4) Fonts may be substitued with Courier when
% using painters.
%
% When exporting to vector format (pdf & eps) and bitmap format using the
% painters renderer, this function requires that ghostscript is installed
% on your system. You can download this from:
%   http://www.ghostscript.com
% When exporting to eps it additionally requires pdftops, from the Xpdf
% suite of functions. You can download this from:
%   http://www.foolabs.com/xpdf
%
%IN:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. If
%              a path is not specified, the figure is saved in the current
%              directory. If no name and no output arguments are specified,
%              the default name, 'export_fig_out', is used. If neither a
%              file extension nor a format are specified, a ".png" is added
%              and the figure saved in that format.
%   -format1, -format2, etc. - strings containing the extensions of the
%                              file formats the figure is to be saved as.
%                              Valid options are: '-pdf', '-eps', '-png',
%                              '-tif', '-jpg' and '-bmp'. All combinations
%                              of formats are valid.
%   -nocrop - option indicating that the borders of the output are not to
%             be cropped.
%   -transparent - option indicating that the figure background is to be
%                  made transparent (png, pdf and eps output only).
%   -m<val> - option where val indicates the factor to magnify the
%             on-screen figure dimensions by when generating bitmap
%             outputs. Default: '-m1'.
%   -r<val> - option val indicates the resolution (in pixels per inch) to
%             export bitmap outputs at, keeping the dimensions of the
%             on-screen figure. Default: sprintf('-r%g', get(0,
%             'ScreenPixelsPerInch')). Note that the -m and -r options
%             change the same property.
%   -native - option indicating that the output resolution (when outputting
%             a bitmap format) should be such that the vertical resolution
%             of the first suitable image found in the figure is at the
%             native resolution of that image. To specify a particular
%             image to use, give it the tag 'export_fig_native'. Notes:
%             This overrides any value set with the -m and -r options. It
%             also assumes that the image is displayed front-to-parallel
%             with the screen. The output resolution is approximate and
%             should not be relied upon. Anti-aliasing can have adverse
%             effects on image quality (disable with the -a1 option).
%   -a1, -a2, -a3, -a4 - option indicating the amount of anti-aliasing to
%                        use for bitmap outputs. '-a1' means no anti-
%                        aliasing; '-a4' is the maximum amount (default).
%   -<renderer> - option to force a particular renderer (painters, opengl
%                 or zbuffer) to be used over the default: opengl for
%                 bitmaps; painters for vector formats.
%   -<colorspace> - option indicating which colorspace color figures should
%                   be saved in: RGB (default), CMYK or gray. CMYK is only
%                   supported in pdf, eps and tiff output.
%   -q<val> - option to vary bitmap image quality (in pdf, eps and jpg
%             files only).  Larger val, in the range 0-100, gives higher
%             quality/lower compression. val > 100 gives lossless
%             compression. Default: '-q95' for jpg, ghostscript prepress
%             default for pdf & eps. Note: lossless compression can
%             sometimes give a smaller file size than the default lossy
%             compression, depending on the type of images.
%   -append - option indicating that if the file (pdfs only) already
%             exists, the figure is to be appended as a new page, instead
%             of being overwritten (default).
%   -bookmark - option to indicate that a bookmark with the name of the
%               figure is to be created in the output file (pdf only).
%   handle - The handle of the figure, axes or uipanels (can be an array of
%            handles, but the objects must be in the same figure) to be
%            saved. Default: gcf.
%
%OUT:
%   im - MxNxC uint8 image array of the figure.
%   alpha - MxN single array of alphamatte values in range [0,1], for the
%           case when the background is transparent.
%
%   Some helpful examples and tips can be found at:
%      http://sites.google.com/site/oliverwoodford/software/export_fig
%
%   See also PRINT, SAVEAS.

% Copyright (C) Oliver Woodford 2008-2012

% The idea of using ghostscript is inspired by Peder Axensten's SAVEFIG
% (fex id: 10889) which is itself inspired by EPS2PDF (fex id: 5782).
% The idea for using pdftops came from the MATLAB newsgroup (id: 168171).
% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928).
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
% The idea of anti-aliasing bitmaps came from Anders Brun's MYAA (fex id:
% 20979).
% The idea of appending figures in pdfs came from Matt C in comments on the
% FEX (id: 23629)

% Thanks to Roland Martin for pointing out the colour MATLAB
% bug/feature with colorbar axes and transparent backgrounds.
% Thanks also to Andrew Matthews for describing a bug to do with the figure
% size changing in -nodisplay mode. I couldn't reproduce it, but included a
% fix anyway.
% Thanks to Tammy Threadgill for reporting a bug where an axes is not
% isolated from gui objects.

% 23/02/12: Ensure that axes limits don't change during printing
% 14/03/12: Fix bug in fixing the axes limits (thanks to Tobias Lamour for
%           reporting it).
% 02/05/12: Incorporate patch of Petr Nechaev (many thanks), enabling
%           bookmarking of figures in pdf files.
% 09/05/12: Incorporate patch of Arcelia Arrieta (many thanks), to keep
%           tick marks fixed.
% 12/12/12: Add support for isolating uipanels. Thanks to michael for
%           suggesting it.

function [im, alpha] = export_fig(varargin)
% Make sure the figure is rendered correctly _now_ so that properties like
% axes limits are up-to-date.
drawnow;
% Parse the input arguments
[fig, options] = parse_args(nargout, varargin{:});
% Isolate the subplot, if it is one
cls = all(ismember(get(fig, 'Type'), {'axes', 'uipanel'}));
if cls
    % Given handles of one or more axes, so isolate them from the rest
    fig = isolate_axes(fig);
else
    % Check we have a figure
    if ~isequal(get(fig, 'Type'), 'figure');
        error('Handle must be that of a figure, axes or uipanel');
    end
    % Get the old InvertHardcopy mode
    old_mode = get(fig, 'InvertHardcopy');
end
% Hack the font units where necessary (due to a font rendering bug in
% print?). This may not work perfectly in all cases. Also it can change the
% figure layout if reverted, so use a copy.
magnify = options.magnify * options.aa_factor;
if isbitmap(options) && magnify ~= 1
    fontu = findobj(fig, 'FontUnits', 'normalized');
    if ~isempty(fontu)
        % Some normalized font units found
        if ~cls
            fig = copyfig(fig);
            set(fig, 'Visible', 'off');
            fontu = findobj(fig, 'FontUnits', 'normalized');
            cls = true;
        end
        set(fontu, 'FontUnits', 'points');
    end
end
% MATLAB "feature": axes limits and tick marks can change when printing
Hlims = findall(fig, 'Type', 'axes');
if ~cls
    % Record the old axes limit and tick modes
    Xlims = make_cell(get(Hlims, 'XLimMode'));
    Ylims = make_cell(get(Hlims, 'YLimMode'));
    Zlims = make_cell(get(Hlims, 'ZLimMode'));
    Xtick = make_cell(get(Hlims, 'XTickMode'));
    Ytick = make_cell(get(Hlims, 'YTickMode'));
    Ztick = make_cell(get(Hlims, 'ZTickMode'));
end
% Set all axes limit and tick modes to manual, so the limits and ticks can't change
set(Hlims, 'XLimMode', 'manual', 'YLimMode', 'manual', 'ZLimMode', 'manual', 'XTickMode', 'manual', 'YTickMode', 'manual', 'ZTickMode', 'manual');
% Set to print exactly what is there
set(fig, 'InvertHardcopy', 'off');
% Set the renderer
switch options.renderer
    case 1
        renderer = '-opengl';
    case 2
        renderer = '-zbuffer';
    case 3
        renderer = '-painters';
    otherwise
        renderer = '-opengl'; % Default for bitmaps
end
% Do the bitmap formats first
if isbitmap(options)
    % Get the background colour
    if options.transparent && (options.png || options.alpha)
        % Get out an alpha channel
        % MATLAB "feature": black colorbar axes can change to white and vice versa!
        hCB = findobj(fig, 'Type', 'axes', 'Tag', 'Colorbar');
        if isempty(hCB)
            yCol = [];
            xCol = [];
        else
            yCol = get(hCB, 'YColor');
            xCol = get(hCB, 'XColor');
            if iscell(yCol)
                yCol = cell2mat(yCol);
                xCol = cell2mat(xCol);
            end
            yCol = sum(yCol, 2);
            xCol = sum(xCol, 2);
        end
        % MATLAB "feature": apparently figure size can change when changing
        % colour in -nodisplay mode
        pos = get(fig, 'Position');
        % Set the background colour to black, and set size in case it was
        % changed internally
        tcol = get(fig, 'Color');
        set(fig, 'Color', 'k', 'Position', pos);
        % Correct the colorbar axes colours
        set(hCB(yCol==0), 'YColor', [0 0 0]);
        set(hCB(xCol==0), 'XColor', [0 0 0]);
        % Print large version to array
        B = print2array(fig, magnify, renderer);
        % Downscale the image
        B = downsize(single(B), options.aa_factor);
        % Set background to white (and set size)
        set(fig, 'Color', 'w', 'Position', pos);
        % Correct the colorbar axes colours
        set(hCB(yCol==3), 'YColor', [1 1 1]);
        set(hCB(xCol==3), 'XColor', [1 1 1]);
        % Print large version to array
        A = print2array(fig, magnify, renderer);
        % Downscale the image
        A = downsize(single(A), options.aa_factor);
        % Set the background colour (and size) back to normal
        set(fig, 'Color', tcol, 'Position', pos);
        % Compute the alpha map
        alpha = round(sum(B - A, 3)) / (255 * 3) + 1;
        A = alpha;
        A(A==0) = 1;
        A = B ./ A(:,:,[1 1 1]);
        clear B
        % Convert to greyscale
        if options.colourspace == 2
            A = rgb2grey(A);
        end
        A = uint8(A);
        % Crop the background
        if options.crop
            [alpha, v] = crop_background(alpha, 0);
            A = A(v(1):v(2),v(3):v(4),:);
        end
        if options.png
            % Compute the resolution
            res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
            % Save the png
            imwrite(A, [options.name '.png'], 'Alpha', double(alpha), 'ResolutionUnit', 'meter', 'XResolution', res, 'YResolution', res);
            % Clear the png bit
            options.png = false;
        end
        % Return only one channel for greyscale
        if isbitmap(options)
            A = check_greyscale(A);
        end
        if options.alpha
            % Store the image
            im = A;
            % Clear the alpha bit
            options.alpha = false;
        end
        % Get the non-alpha image
        if isbitmap(options)
            alph = alpha(:,:,ones(1, size(A, 3)));
            A = uint8(single(A) .* alph + 255 * (1 - alph));
            clear alph
        end
        if options.im
            % Store the new image
            im = A;
        end
    else
        % Print large version to array
        if options.transparent
            % MATLAB "feature": apparently figure size can change when changing
            % colour in -nodisplay mode
            pos = get(fig, 'Position');
            tcol = get(fig, 'Color');
            set(fig, 'Color', 'w', 'Position', pos);
            A = print2array(fig, magnify, renderer);
            set(fig, 'Color', tcol, 'Position', pos);
            tcol = 255;
        else
            [A, tcol] = print2array(fig, magnify, renderer);
        end
        % Crop the background
        if options.crop
            A = crop_background(A, tcol);
        end
        % Downscale the image
        A = downsize(A, options.aa_factor);
        if options.colourspace == 2
            % Convert to greyscale
            A = rgb2grey(A);
        else
            % Return only one channel for greyscale
            A = check_greyscale(A);
        end
        % Outputs
        if options.im
            im = A;
        end
        if options.alpha
            im = A;
            alpha = zeros(size(A, 1), size(A, 2), 'single');
        end
    end
    % Save the images
    if options.png
        res = options.magnify * get(0, 'ScreenPixelsPerInch') / 25.4e-3;
        imwrite(A, [options.name '.png'], 'ResolutionUnit', 'meter', 'XResolution', res, 'YResolution', res);
    end
    if options.bmp
        imwrite(A, [options.name '.bmp']);
    end
    % Save jpeg with given quality
    if options.jpg
        quality = options.quality;
        if isempty(quality)
            quality = 95;
        end
        if quality > 100
            imwrite(A, [options.name '.jpg'], 'Mode', 'lossless');
        else
            imwrite(A, [options.name '.jpg'], 'Quality', quality);
        end
    end
    % Save tif images in cmyk if wanted (and possible)
    if options.tif
        if options.colourspace == 1 && size(A, 3) == 3
            A = double(255 - A);
            K = min(A, [], 3);
            K_ = 255 ./ max(255 - K, 1);
            C = (A(:,:,1) - K) .* K_;
            M = (A(:,:,2) - K) .* K_;
            Y = (A(:,:,3) - K) .* K_;
            A = uint8(cat(3, C, M, Y, K));
            clear C M Y K K_
        end
        append_mode = {'overwrite', 'append'};
        imwrite(A, [options.name '.tif'], 'Resolution', options.magnify*get(0, 'ScreenPixelsPerInch'), 'WriteMode', append_mode{options.append+1});
    end
end
% Now do the vector formats
if isvector(options)
    % Set the default renderer to painters
    if ~options.renderer
        renderer = '-painters';
    end
    % Generate some filenames
    tmp_nam = [tempname '.eps'];
    if options.pdf
        pdf_nam = [options.name '.pdf'];
    else
        pdf_nam = [tempname '.pdf'];
    end
    % Generate the options for print
    p2eArgs = {renderer};
    if options.colourspace == 1
        p2eArgs = [p2eArgs {'-cmyk'}];
    end
    if ~options.crop
        p2eArgs = [p2eArgs {'-loose'}];
    end
    try
        % Generate an eps
        print2eps(tmp_nam, fig, p2eArgs{:});
        % Remove the background, if desired
        if options.transparent && ~isequal(get(fig, 'Color'), 'none')
            eps_remove_background(tmp_nam);
        end
        % Add a bookmark to the PDF if desired
        if options.bookmark
            fig_nam = get(fig, 'Name');
            if isempty(fig_nam)
                warning('export_fig:EmptyBookmark', 'Bookmark requested for figure with no name. Bookmark will be empty.');
            end
            add_bookmark(tmp_nam, fig_nam);
        end
        % Generate a pdf
        eps2pdf(tmp_nam, pdf_nam, 1, options.append, options.colourspace==2, options.quality);
    catch ex
        % Delete the eps
        delete(tmp_nam);
        rethrow(ex);
    end
    % Delete the eps
    delete(tmp_nam);
    if options.eps
        try
            % Generate an eps from the pdf
            pdf2eps(pdf_nam, [options.name '.eps']);
        catch ex
            if ~options.pdf
                % Delete the pdf
                delete(pdf_nam);
            end
            rethrow(ex);
        end
        if ~options.pdf
            % Delete the pdf
            delete(pdf_nam);
        end
    end
end
if cls
    % Close the created figure
    close(fig);
else
    % Reset the hardcopy mode
    set(fig, 'InvertHardcopy', old_mode);
    % Reset the axes limit and tick modes
    for a = 1:numel(Hlims)
        set(Hlims(a), 'XLimMode', Xlims{a}, 'YLimMode', Ylims{a}, 'ZLimMode', Zlims{a}, 'XTickMode', Xtick{a}, 'YTickMode', Ytick{a}, 'ZTickMode', Ztick{a});
    end
end
return

function [fig, options] = parse_args(nout, varargin)
% Parse the input arguments
% Set the defaults
fig = get(0, 'CurrentFigure');
options = struct('name', 'export_fig_out', ...
                 'crop', true, ...
                 'transparent', false, ...
                 'renderer', 0, ... % 0: default, 1: OpenGL, 2: ZBuffer, 3: Painters
                 'pdf', false, ...
                 'eps', false, ...
                 'png', false, ...
                 'tif', false, ...
                 'jpg', false, ...
                 'bmp', false, ...
                 'colourspace', 0, ... % 0: RGB/gray, 1: CMYK, 2: gray
                 'append', false, ...
                 'im', nout == 1, ...
                 'alpha', nout == 2, ...
                 'aa_factor', 3, ...
                 'magnify', 1, ...
                 'bookmark', false, ...
                 'quality', []);
native = false; % Set resolution to native of an image

% Go through the other arguments
for a = 1:nargin-1
    if all(ishandle(varargin{a}))
        fig = varargin{a};
    elseif ischar(varargin{a}) && ~isempty(varargin{a})
        if varargin{a}(1) == '-'
            switch lower(varargin{a}(2:end))
                case 'nocrop'
                    options.crop = false;
                case {'trans', 'transparent'}
                    options.transparent = true;
                case 'opengl'
                    options.renderer = 1;
                case 'zbuffer'
                    options.renderer = 2;
                case 'painters'
                    options.renderer = 3;
                case 'pdf'
                    options.pdf = true;
                case 'eps'
                    options.eps = true;
                case 'png'
                    options.png = true;
                case {'tif', 'tiff'}
                    options.tif = true;
                case {'jpg', 'jpeg'}
                    options.jpg = true;
                case 'bmp'
                    options.bmp = true;
                case 'rgb'
                    options.colourspace = 0;
                case 'cmyk'
                    options.colourspace = 1;
                case {'gray', 'grey'}
                    options.colourspace = 2;
                case {'a1', 'a2', 'a3', 'a4'}
                    options.aa_factor = str2double(varargin{a}(3));
                case 'append'
                    options.append = true;
                case 'bookmark'
                    options.bookmark = true;
                case 'native'
                    native = true;
                otherwise
                    val = str2double(regexp(varargin{a}, '(?<=-(m|M|r|R|q|Q))(\d*\.)?\d+(e-?\d+)?', 'match'));
                    if ~isscalar(val)
                        error('option %s not recognised', varargin{a});
                    end
                    switch lower(varargin{a}(2))
                        case 'm'
                            options.magnify = val;
                        case 'r'
                            options.magnify = val ./ get(0, 'ScreenPixelsPerInch');
                        case 'q'
                            options.quality = max(val, 0);
                    end
            end
        else
            [p, options.name, ext] = fileparts(varargin{a});
            if ~isempty(p)
                options.name = [p filesep options.name];
            end
            switch lower(ext)
                case {'.tif', '.tiff'}
                    options.tif = true;
                case {'.jpg', '.jpeg'}
                    options.jpg = true;
                case '.png'
                    options.png = true;
                case '.bmp'
                    options.bmp = true;
                case '.eps'
                    options.eps = true;
                case '.pdf'
                    options.pdf = true;
                otherwise
                    options.name = varargin{a};
            end
        end
    end
end

% Check we have a figure handle
if isempty(fig)
    error('No figure found');
end

% Set the default format
if ~isvector(options) && ~isbitmap(options)
    options.png = true;
end

% Check whether transparent background is wanted (old way)
if isequal(get(ancestor(fig, 'figure'), 'Color'), 'none')
    options.transparent = true;
end

% If requested, set the resolution to the native vertical resolution of the
% first suitable image found
if native && isbitmap(options)
    % Find a suitable image
    list = findobj(fig, 'Type', 'image', 'Tag', 'export_fig_native');
    if isempty(list)
        list = findobj(fig, 'Type', 'image', 'Visible', 'on');
    end
    for hIm = list(:)'
        % Check height is >= 2
        height = size(get(hIm, 'CData'), 1);
        if height < 2
            continue
        end
        % Account for the image filling only part of the axes, or vice
        % versa
        yl = get(hIm, 'YData');
        if isscalar(yl)
            yl = [yl(1)-0.5 yl(1)+height+0.5];
        else
            if ~diff(yl)
                continue
            end
            yl = yl + [-0.5 0.5] * (diff(yl) / (height - 1));
        end
        hAx = get(hIm, 'Parent');
        yl2 = get(hAx, 'YLim');
        % Find the pixel height of the axes
        oldUnits = get(hAx, 'Units');
        set(hAx, 'Units', 'pixels');
        pos = get(hAx, 'Position');
        set(hAx, 'Units', oldUnits);
        if ~pos(4)
            continue
        end
        % Found a suitable image
        % Account for stretch-to-fill being disabled
        pbar = get(hAx, 'PlotBoxAspectRatio');
        pos = min(pos(4), pbar(2)*pos(3)/pbar(1));
        % Set the magnification to give native resolution
        options.magnify = (height * diff(yl2)) / (pos * diff(yl));
        break
    end
end
return

function A = downsize(A, factor)
% Downsample an image
if factor == 1
    % Nothing to do
    return
end
try
    % Faster, but requires image processing toolbox
    A = imresize(A, 1/factor, 'bilinear');
catch
    % No image processing toolbox - resize manually
    % Lowpass filter - use Gaussian as is separable, so faster
    % Compute the 1d Gaussian filter
    filt = (-factor-1:factor+1) / (factor * 0.6);
    filt = exp(-filt .* filt);
    % Normalize the filter
    filt = single(filt / sum(filt));
    % Filter the image
    padding = floor(numel(filt) / 2);
    for a = 1:size(A, 3)
        A(:,:,a) = conv2(filt, filt', single(A([ones(1, padding) 1:end repmat(end, 1, padding)],[ones(1, padding) 1:end repmat(end, 1, padding)],a)), 'valid');
    end
    % Subsample
    A = A(1+floor(mod(end-1, factor)/2):factor:end,1+floor(mod(end-1, factor)/2):factor:end,:);
end
return

function A = rgb2grey(A)
A = cast(reshape(reshape(single(A), [], 3) * single([0.299; 0.587; 0.114]), size(A, 1), size(A, 2)), class(A));
return

function A = check_greyscale(A)
% Check if the image is greyscale
if size(A, 3) == 3 && ...
        all(reshape(A(:,:,1) == A(:,:,2), [], 1)) && ...
        all(reshape(A(:,:,2) == A(:,:,3), [], 1))
    A = A(:,:,1); % Save only one channel for 8-bit output
end
return

function [A, v] = crop_background(A, bcol)
% Map the foreground pixels
[h, w, c] = size(A);
if isscalar(bcol) && c > 1
    bcol = bcol(ones(1, c));
end
bail = false;
for l = 1:w
    for a = 1:c
        if ~all(A(:,l,a) == bcol(a))
            bail = true;
            break;
        end
    end
    if bail
        break;
    end
end
bail = false;
for r = w:-1:l
    for a = 1:c
        if ~all(A(:,r,a) == bcol(a))
            bail = true;
            break;
        end
    end
    if bail
        break;
    end
end
bail = false;
for t = 1:h
    for a = 1:c
        if ~all(A(t,:,a) == bcol(a))
            bail = true;
            break;
        end
    end
    if bail
        break;
    end
end
bail = false;
for b = h:-1:t
    for a = 1:c
        if ~all(A(b,:,a) == bcol(a))
            bail = true;
            break;
        end
    end
    if bail
        break;
    end
end
% Crop the background, leaving one boundary pixel to avoid bleeding on
% resize
v = [max(t-1, 1) min(b+1, h) max(l-1, 1) min(r+1, w)];
A = A(v(1):v(2),v(3):v(4),:);
return

function eps_remove_background(fname)
% Remove the background of an eps file
% Open the file
fh = fopen(fname, 'r+');
if fh == -1
    error('Not able to open file %s.', fname);
end
% Read the file line by line
while true
    % Get the next line
    l = fgets(fh);
    if isequal(l, -1)
        break; % Quit, no rectangle found
    end
    % Check if the line contains the background rectangle
    if isequal(regexp(l, ' *0 +0 +\d+ +\d+ +rf *[\n\r]+', 'start'), 1)
        % Set the line to whitespace and quit
        l(1:regexp(l, '[\n\r]', 'start', 'once')-1) = ' ';
        fseek(fh, -numel(l), 0);
        fprintf(fh, l);
        break;
    end
end
% Close the file
fclose(fh);
return

function b = isvector(options)
b = options.pdf || options.eps;
return

function b = isbitmap(options)
b = options.png || options.tif || options.jpg || options.bmp || options.im || options.alpha;
return

% Helper function
function A = make_cell(A)
if ~iscell(A)
    A = {A};
end
return

function add_bookmark(fname, bookmark_text)
% Adds a bookmark to the temporary EPS file after %%EndPageSetup
% Read in the file
fh = fopen(fname, 'r');
if fh == -1
    error('File %s not found.', fname);
end
try
    fstrm = fread(fh, '*char')';
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);

% Include standard pdfmark prolog to maximize compatibility
fstrm = strrep(fstrm, '%%BeginProlog', sprintf('%%%%BeginProlog\n/pdfmark where {pop} {userdict /pdfmark /cleartomark load put} ifelse'));
% Add page bookmark
fstrm = strrep(fstrm, '%%EndPageSetup', sprintf('%%%%EndPageSetup\n[ /Title (%s) /OUT pdfmark',bookmark_text));

% Write out the updated file
fh = fopen(fname, 'w');
if fh == -1
    error('Unable to open %s for writing.', fname);
end
try
    fwrite(fh, fstrm, 'char*1');
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);
return

==> figures/ilsvrc/export_fig/fix_lines.m <==
function fix_lines(fname, fname2)
%FIX_LINES  Improves the line style of eps files generated by print
%
% Examples:
%   fix_lines fname
%   fix_lines fname fname2
%
% This function improves the style of lines in eps files generated by
% MATLAB's print function, making them more similar to those seen on
% screen. Grid lines are also changed from a dashed style to a dotted
% style, for greater differentiation from dashed lines.
% 
% The function also places embedded fonts after the postscript header, in
% versions of MATLAB which place the fonts first (R2006b and earlier), in
% order to allow programs such as Ghostscript to find the bounding box
% information.
%
% IN:
%   fname - Name or path of source eps file.
%   fname2 - Name or path of destination eps file. Default: same as fname.

% Copyright: (C) Oliver Woodford, 2008-2010

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% Thank you to Sylvain Favrot for bringing the embedded font/bounding box
% interaction in older versions of MATLAB to my attention.
% Thank you to D Ko for bringing an error with eps files with tiff previews
% to my attention.
% Thank you to Laurence K for suggesting the check to see if the file was
% opened.

% Read in the file
fh = fopen(fname, 'r');
if fh == -1
    error('File %s not found.', fname);
end
try
    fstrm = fread(fh, '*char')';
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);

% Move any embedded fonts after the postscript header
if strcmp(fstrm(1:15), '%!PS-AdobeFont-')
    % Find the start and end of the header
    ind = regexp(fstrm, '[\n\r]%!PS-Adobe-');
    [ind2 ind2] = regexp(fstrm, '[\n\r]%%EndComments[\n\r]+');
    % Put the header first
    if ~isempty(ind) && ~isempty(ind2) && ind(1) < ind2(1)
        fstrm = fstrm([ind(1)+1:ind2(1) 1:ind(1) ind2(1)+1:end]);
    end
end

% Make sure all line width commands come before the line style definitions,
% so that dash lengths can be based on the correct widths
% Find all line style sections
ind = [regexp(fstrm, '[\n\r]SO[\n\r]'),... % This needs to be here even though it doesn't have dots/dashes!
       regexp(fstrm, '[\n\r]DO[\n\r]'),...
       regexp(fstrm, '[\n\r]DA[\n\r]'),...
       regexp(fstrm, '[\n\r]DD[\n\r]')];
ind = sort(ind);
% Find line width commands
[ind2 ind3] = regexp(fstrm, '[\n\r]\d* w[\n\r]');
% Go through each line style section and swap with any line width commands
% near by
b = 1;
m = numel(ind);
n = numel(ind2);
for a = 1:m
    % Go forwards width commands until we pass the current line style
    while b <= n && ind2(b) < ind(a)
        b = b + 1;
    end
    if b > n
        % No more width commands
        break;
    end
    % Check we haven't gone past another line style (including SO!)
    if a < m && ind2(b) > ind(a+1)
        continue;
    end
    % Are the commands close enough to be confident we can swap them?
    if (ind2(b) - ind(a)) > 8
        continue;
    end
    % Move the line style command below the line width command
    fstrm(ind(a)+1:ind3(b)) = [fstrm(ind(a)+4:ind3(b)) fstrm(ind(a)+1:ind(a)+3)];
    b = b + 1;
end

% Find any grid line definitions and change to GR format
% Find the DO sections again as they may have moved
ind = int32(regexp(fstrm, '[\n\r]DO[\n\r]'));
if ~isempty(ind)
    % Find all occurrences of what are believed to be axes and grid lines
    ind2 = int32(regexp(fstrm, '[\n\r] *\d* *\d* *mt *\d* *\d* *L[\n\r]'));
    if ~isempty(ind2)
        % Now see which DO sections come just before axes and grid lines
        ind2 = repmat(ind2', [1 numel(ind)]) - repmat(ind, [numel(ind2) 1]);
        ind2 = any(ind2 > 0 & ind2 < 12); % 12 chars seems about right
        ind = ind(ind2);
        % Change any regions we believe to be grid lines to GR
        fstrm(ind+1) = 'G';
        fstrm(ind+2) = 'R';
    end
end

% Isolate line style definition section
first_sec = strfind(fstrm, '% line types:');
[second_sec remaining] = strtok(fstrm(first_sec+1:end), '/');
[remaining remaining] = strtok(remaining, '%');

% Define the new styles, including the new GR format
% Dot and dash lengths have two parts: a constant amount plus a line width
% variable amount. The constant amount comes after dpi2point, and the
% variable amount comes after currentlinewidth. If you want to change
% dot/dash lengths for a one particular line style only, edit the numbers
% in the /DO (dotted lines), /DA (dashed lines), /DD (dot dash lines) and
% /GR (grid lines) lines for the style you want to change.
new_style = {'/dom { dpi2point 1 currentlinewidth 0.08 mul add mul mul } bdef',... % Dot length macro based on line width
             '/dam { dpi2point 2 currentlinewidth 0.04 mul add mul mul } bdef',... % Dash length macro based on line width
             '/SO { [] 0 setdash 0 setlinecap } bdef',... % Solid lines
             '/DO { [1 dom 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dotted lines
             '/DA { [4 dam 1.5 dam] 0 setdash 0 setlinecap } bdef',... % Dashed lines
             '/DD { [1 dom 1.2 dom 4 dam 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dot dash lines
             '/GR { [0 dpi2point mul 4 dpi2point mul] 0 setdash 1 setlinecap } bdef'}; % Grid lines - dot spacing remains constant

if nargin < 2
    % Overwrite the input file
    fname2 = fname;
end

% Save the file with the section replaced
fh = fopen(fname2, 'w');
if fh == -1
    error('Unable to open %s for writing.', fname2);
end
try
    fwrite(fh, fstrm(1:first_sec), 'char*1');
    fwrite(fh, second_sec, 'char*1');
    fprintf(fh, '%s\r', new_style{:});
    fwrite(fh, remaining, 'char*1');
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);
return

==> figures/ilsvrc/export_fig/ghostscript.m <==
%GHOSTSCRIPT  Calls a local GhostScript executable with the input command
%
% Example:
%   [status result] = ghostscript(cmd)
%
% Attempts to locate a ghostscript executable, finally asking the user to
% specify the directory ghostcript was installed into. The resulting path
% is stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have Ghostscript installed on your
% system. You can download this from: http://www.ghostscript.com
%
% IN:
%   cmd - Command string to be passed into ghostscript.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from ghostscript.

% Copyright: Oliver Woodford, 2009-2010

% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on
% Mac OS.
% Thanks to Nathan Childress for the fix to the default location on 64-bit
% Windows systems.
% 27/4/11 - Find 64-bit Ghostscript on Windows. Thanks to Paul Durack and
% Shaun Kline for pointing out the issue
% 4/5/11 - Thanks to David Chorlian for pointing out an alternative
% location for gs on linux.
% 12/12/12 - Add extra executable name on Windows. Thanks to Ratish
% Punnoose for highlighting the issue.

function varargout = ghostscript(cmd)
% Call ghostscript
[varargout{1:nargout}] = system(sprintf('"%s" %s', gs_path, cmd));
return

function path_ = gs_path
% Return a valid path
% Start with the currently set path
path_ = user_string('ghostscript');
% Check the path works
if check_gs_path(path_)
    return
end
% Check whether the binary is on the path
if ispc
    bin = {'gswin32c.exe', 'gswin64c.exe', 'gs'};
else
    bin = {'gs'};
end
for a = 1:numel(bin)
    path_ = bin{a};
    if check_store_gs_path(path_)
        return
    end
end
% Search the obvious places
if ispc
    default_location = 'C:\Program Files\gs\';
    dir_list = dir(default_location);
    if isempty(dir_list)
        default_location = 'C:\Program Files (x86)\gs\'; % Possible location on 64-bit systems 
        dir_list = dir(default_location);
    end
    executable = {'\bin\gswin32c.exe', '\bin\gswin64c.exe'};
    ver_num = 0;
    % If there are multiple versions, use the newest
    for a = 1:numel(dir_list)
        ver_num2 = sscanf(dir_list(a).name, 'gs%g');
        if ~isempty(ver_num2) && ver_num2 > ver_num
            for b = 1:numel(executable)
                path2 = [default_location dir_list(a).name executable{b}];
                if exist(path2, 'file') == 2
                    path_ = path2;
                    ver_num = ver_num2;
                end
            end
        end
    end
    if check_store_gs_path(path_)
        return
    end
else
    bin = {'/usr/bin/gs', '/usr/local/bin/gs'};
    for a = 1:numel(bin)
        path_ = bin{a};
        if check_store_gs_path(path_)
            return
        end
    end
end
% Ask the user to enter the path
while 1
    if strncmp(computer, 'MAC', 3) % Is a Mac
        % Give separate warning as the uigetdir dialogue box doesn't have a
        % title
        uiwait(warndlg('Ghostscript not found. Please locate the program.'))
    end
    base = uigetdir('/', 'Ghostcript not found. Please locate the program.');
    if isequal(base, 0)
        % User hit cancel or closed window
        break;
    end
    base = [base filesep];
    bin_dir = {'', ['bin' filesep], ['lib' filesep]};
    for a = 1:numel(bin_dir)
        for b = 1:numel(bin)
            path_ = [base bin_dir{a} bin{b}];
            if exist(path_, 'file') == 2
                if check_store_gs_path(path_)
                    return
                end
            end
        end
    end
end
error('Ghostscript not found. Have you installed it from www.ghostscript.com?');

function good = check_store_gs_path(path_)
% Check the path is valid
good = check_gs_path(path_);
if ~good
    return
end
% Update the current default path to the path found
if ~user_string('ghostscript', path_)
    warning('Path to ghostscript installation could not be saved. Enter it manually in ghostscript.txt.');
    return
end
return

function good = check_gs_path(path_)
% Check the path is valid
[good, message] = system(sprintf('"%s" -h', path_));
good = good == 0;
return

==> figures/ilsvrc/export_fig/isolate_axes.m <==
%ISOLATE_AXES Isolate the specified axes in a figure on their own
%
% Examples:
%   fh = isolate_axes(ah)
%   fh = isolate_axes(ah, vis)
%
% This function will create a new figure containing the axes/uipanels
% specified, and also their associated legends and colorbars. The objects
% specified must all be in the same figure, but they will generally only be
% a subset of the objects in the figure.
%
% IN:
%    ah - An array of axes and uipanel handles, which must come from the
%         same figure.
%    vis - A boolean indicating whether the new figure should be visible.
%          Default: false.
%
% OUT:
%    fh - The handle of the created figure.

% Copyright (C) Oliver Woodford 2011-2012

% Thank you to Rosella Blatt for reporting a bug to do with axes in GUIs
% 16/3/2012 Moved copyfig to its own function. Thanks to Bob Fratantonio
% for pointing out that the function is also used in export_fig.m.
% 12/12/12 - Add support for isolating uipanels. Thanks to michael for
% suggesting it.

function fh = isolate_axes(ah, vis)
% Make sure we have an array of handles
if ~all(ishandle(ah))
    error('ah must be an array of handles');
end
% Check that the handles are all for axes or uipanels, and are all in the same figure
fh = ancestor(ah(1), 'figure');
nAx = numel(ah);
for a = 1:nAx
    if ~ismember(get(ah(a), 'Type'), {'axes', 'uipanel'})
        error('All handles must be axes or uipanel handles.');
    end
    if ~isequal(ancestor(ah(a), 'figure'), fh)
        error('Axes must all come from the same figure.');
    end
end
% Tag the objects so we can find them in the copy
old_tag = get(ah, 'Tag');
if nAx == 1
    old_tag = {old_tag};
end
set(ah, 'Tag', 'ObjectToCopy');
% Create a new figure exactly the same as the old one
fh = copyfig(fh); %copyobj(fh, 0);
if nargin < 2 || ~vis
    set(fh, 'Visible', 'off');
end
% Reset the object tags
for a = 1:nAx
    set(ah(a), 'Tag', old_tag{a});
end
% Find the objects to save
ah = findall(fh, 'Tag', 'ObjectToCopy');
if numel(ah) ~= nAx
    close(fh);
    error('Incorrect number of objects found.');
end
% Set the axes tags to what they should be
for a = 1:nAx
    set(ah(a), 'Tag', old_tag{a});
end
% Keep any legends and colorbars which overlap the subplots
lh = findall(fh, 'Type', 'axes', '-and', {'Tag', 'legend', '-or', 'Tag', 'Colorbar'});
nLeg = numel(lh);
if nLeg > 0
    ax_pos = get(ah, 'OuterPosition');
    if nAx > 1
        ax_pos = cell2mat(ax_pos(:));
    end
    ax_pos(:,3:4) = ax_pos(:,3:4) + ax_pos(:,1:2);
    leg_pos = get(lh, 'OuterPosition');
    if nLeg > 1;
        leg_pos = cell2mat(leg_pos);
    end
    leg_pos(:,3:4) = leg_pos(:,3:4) + leg_pos(:,1:2);
    for a = 1:nAx
            % Overlap test
            ah = [ah; lh(leg_pos(:,1) < ax_pos(a,3) & leg_pos(:,2) < ax_pos(a,4) &...
                         leg_pos(:,3) > ax_pos(a,1) & leg_pos(:,4) > ax_pos(a,2))];
    end
end
% Get all the objects in the figure
axs = findall(fh);
% Delete everything except for the input objects and associated items
delete(axs(~ismember(axs, [ah; allchildren(ah); allancestors(ah)])));
return

function ah = allchildren(ah)
ah = allchild(ah);
if iscell(ah)
    ah = cell2mat(ah);
end
ah = ah(:);
return

function ph = allancestors(ah)
ph = [];
for a = 1:numel(ah)
    h = get(ah(a), 'parent');
    while h ~= 0
        ph = [ph; h];
        h = get(h, 'parent');
    end
end
return

==> figures/ilsvrc/export_fig/pdf2eps.m <==
%PDF2EPS  Convert a pdf file to eps format using pdftops
%
% Examples:
%   pdf2eps source dest
%
% This function converts a pdf file to eps format.
%
% This function requires that you have pdftops, from the Xpdf suite of
% functions, installed on your system. This can be downloaded from:
% http://www.foolabs.com/xpdf  
%
%IN:
%   source - filename of the source pdf file to convert. The filename is
%            assumed to already have the extension ".pdf".
%   dest - filename of the destination eps file. The filename is assumed to
%          already have the extension ".eps".

% Copyright (C) Oliver Woodford 2009-2010

% Thanks to Aldebaro Klautau for reporting a bug when saving to
% non-existant directories.

function pdf2eps(source, dest)
% Construct the options string for pdftops
options = ['-q -paper match -eps -level2 "' source '" "' dest '"'];
% Convert to eps using pdftops
[status message] = pdftops(options);
% Check for error
if status
    % Report error
    if isempty(message)
        error('Unable to generate eps. Check destination directory is writable.');
    else
        error(message);
    end
end
% Fix the DSC error created by pdftops
fid = fopen(dest, 'r+');
if fid == -1
    % Cannot open the file
    return
end
fgetl(fid); % Get the first line
str = fgetl(fid); % Get the second line
if strcmp(str(1:min(13, end)), '% Produced by')
    fseek(fid, -numel(str)-1, 'cof');
    fwrite(fid, '%'); % Turn ' ' into '%'
end
fclose(fid);
return



==> figures/ilsvrc/export_fig/pdftops.m <==
function varargout = pdftops(cmd)
%PDFTOPS  Calls a local pdftops executable with the input command
%
% Example:
%   [status result] = pdftops(cmd)
%
% Attempts to locate a pdftops executable, finally asking the user to
% specify the directory pdftops was installed into. The resulting path is
% stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have pdftops (from the Xpdf package)
% installed on your system. You can download this from:
% http://www.foolabs.com/xpdf
%
% IN:
%   cmd - Command string to be passed into pdftops.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from pdftops.

% Copyright: Oliver Woodford, 2009-2010

% Thanks to Jonas Dorn for the fix for the title of the uigetdir window on
% Mac OS.
% Thanks to Christoph Hertel for pointing out a bug in check_xpdf_path
% under linux.

% Call pdftops
[varargout{1:nargout}] = system(sprintf('"%s" %s', xpdf_path, cmd));
return

function path_ = xpdf_path
% Return a valid path
% Start with the currently set path
path_ = user_string('pdftops');
% Check the path works
if check_xpdf_path(path_)
    return
end
% Check whether the binary is on the path
if ispc
    bin = 'pdftops.exe';
else
    bin = 'pdftops';
end
if check_store_xpdf_path(bin)
    path_ = bin;
    return
end
% Search the obvious places
if ispc
    path_ = 'C:\Program Files\xpdf\pdftops.exe';
else
    path_ = '/usr/local/bin/pdftops';
end
if check_store_xpdf_path(path_)
    return
end
% Ask the user to enter the path
while 1
    if strncmp(computer,'MAC',3) % Is a Mac
        % Give separate warning as the uigetdir dialogue box doesn't have a
        % title
        uiwait(warndlg('Pdftops not found. Please locate the program, or install xpdf-tools from http://users.phg-online.de/tk/MOSXS/.'))
    end
    base = uigetdir('/', 'Pdftops not found. Please locate the program.');
    if isequal(base, 0)
        % User hit cancel or closed window
        break;
    end
    base = [base filesep];
    bin_dir = {'', ['bin' filesep], ['lib' filesep]};
    for a = 1:numel(bin_dir)
        path_ = [base bin_dir{a} bin];
        if exist(path_, 'file') == 2
            break;
        end
    end
    if check_store_xpdf_path(path_)
        return
    end
end
error('pdftops executable not found.');

function good = check_store_xpdf_path(path_)
% Check the path is valid
good = check_xpdf_path(path_);
if ~good
    return
end
% Update the current default path to the path found
if ~user_string('pdftops', path_)
    warning('Path to pdftops executable could not be saved. Enter it manually in pdftops.txt.');
    return
end
return

function good = check_xpdf_path(path_)
% Check the path is valid
[good message] = system(sprintf('"%s" -h', path_));
% system returns good = 1 even when the command runs
% Look for something distinct in the help text
good = ~isempty(strfind(message, 'PostScript'));
return

==> figures/ilsvrc/export_fig/print2array.m <==
%PRINT2ARRAY  Exports a figure to an image array
%
% Examples:
%   A = print2array
%   A = print2array(figure_handle)
%   A = print2array(figure_handle, resolution)
%   A = print2array(figure_handle, resolution, renderer)
%   [A bcol] = print2array(...)
%
% This function outputs a bitmap image of the given figure, at the desired
% resolution.
%
% If renderer is '-painters' then ghostcript needs to be installed. This
% can be downloaded from: http://www.ghostscript.com
%
% IN:
%   figure_handle - The handle of the figure to be exported. Default: gcf.
%   resolution - Resolution of the output, as a factor of screen
%                resolution. Default: 1.
%   renderer - string containing the renderer paramater to be passed to
%              print. Default: '-opengl'.
%
% OUT:
%   A - MxNx3 uint8 image of the figure.
%   bcol - 1x3 uint8 vector of the background color

% Copyright (C) Oliver Woodford 2008-2012

% 05/09/11: Set EraseModes to normal when using opengl or zbuffer
%           renderers. Thanks to Pawel Kocieniewski for reporting the
%           issue.
% 21/09/11: Bug fix: unit8 -> uint8! Thanks to Tobias Lamour for reporting
%           the issue.
% 14/11/11: Bug fix: stop using hardcopy(), as it interfered with figure
%           size and erasemode settings. Makes it a bit slower, but more
%           reliable. Thanks to Phil Trinh and Meelis Lootus for reporting
%           the issues.
% 09/12/11: Pass font path to ghostscript.
% 27/01/12: Bug fix affecting painters rendering tall figures. Thanks to
%           Ken Campbell for reporting it.
% 03/04/12: Bug fix to median input. Thanks to Andy Matthews for reporting
%           it.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.

function [A, bcol] = print2array(fig, res, renderer)
% Generate default input arguments, if needed
if nargin < 2
    res = 1;
    if nargin < 1
        fig = gcf;
    end
end
% Warn if output is large
old_mode = get(fig, 'Units');
set(fig, 'Units', 'pixels');
px = get(fig, 'Position');
set(fig, 'Units', old_mode);
npx = prod(px(3:4)*res)/1e6;
if npx > 30
    % 30M pixels or larger!
    warning('MATLAB:LargeImage', 'print2array generating a %.1fM pixel image. This could be slow and might also cause memory problems.', npx);
end
% Retrieve the background colour
bcol = get(fig, 'Color');
% Set the resolution parameter
res_str = ['-r' num2str(ceil(get(0, 'ScreenPixelsPerInch')*res))];
% Generate temporary file name
tmp_nam = [tempname '.tif'];
if nargin > 2 && strcmp(renderer, '-painters')
    % Print to eps file
    tmp_eps = [tempname '.eps'];
    print2eps(tmp_eps, fig, renderer, '-loose');
    try
        % Initialize the command to export to tiff using ghostscript
        cmd_str = ['-dEPSCrop -q -dNOPAUSE -dBATCH ' res_str ' -sDEVICE=tiff24nc'];
        % Set the font path
        fp = font_path();
        if ~isempty(fp)
            cmd_str = [cmd_str ' -sFONTPATH="' fp '"'];
        end
        % Add the filenames
        cmd_str = [cmd_str ' -sOutputFile="' tmp_nam '" "' tmp_eps '"'];
        % Execute the ghostscript command
        ghostscript(cmd_str);
    catch me
        % Delete the intermediate file
        delete(tmp_eps);
        rethrow(me);
    end
    % Delete the intermediate file
    delete(tmp_eps);
    % Read in the generated bitmap
    A = imread(tmp_nam);
    % Delete the temporary bitmap file
    delete(tmp_nam);
    % Set border pixels to the correct colour
    if isequal(bcol, 'none')
        bcol = [];
    elseif isequal(bcol, [1 1 1])
        bcol = uint8([255 255 255]);
    else
        for l = 1:size(A, 2)
            if ~all(reshape(A(:,l,:) == 255, [], 1))
                break;
            end
        end
        for r = size(A, 2):-1:l
            if ~all(reshape(A(:,r,:) == 255, [], 1))
                break;
            end
        end
        for t = 1:size(A, 1)
            if ~all(reshape(A(t,:,:) == 255, [], 1))
                break;
            end
        end
        for b = size(A, 1):-1:t
            if ~all(reshape(A(b,:,:) == 255, [], 1))
                break;
            end
        end
        bcol = uint8(median(single([reshape(A(:,[l r],:), [], size(A, 3)); reshape(A([t b],:,:), [], size(A, 3))]), 1));
        for c = 1:size(A, 3)
            A(:,[1:l-1, r+1:end],c) = bcol(c);
            A([1:t-1, b+1:end],:,c) = bcol(c);
        end
    end
else
    if nargin < 3
        renderer = '-opengl';
    end
    err = false;
    % Set paper size
    old_pos_mode = get(fig, 'PaperPositionMode');
    old_orientation = get(fig, 'PaperOrientation');
    set(fig, 'PaperPositionMode', 'auto', 'PaperOrientation', 'portrait');
    try
        % Print to tiff file
        print(fig, renderer, res_str, '-dtiff', tmp_nam);
        % Read in the printed file
        A = imread(tmp_nam);
        % Delete the temporary file
        delete(tmp_nam);
    catch ex
        err = true;
    end
    % Reset paper size
    set(fig, 'PaperPositionMode', old_pos_mode, 'PaperOrientation', old_orientation);
    % Throw any error that occurred
    if err
        rethrow(ex);
    end
    % Set the background color
    if isequal(bcol, 'none')
        bcol = [];
    else
        bcol = bcol * 255;
        if isequal(bcol, round(bcol))
            bcol = uint8(bcol);
        else
            bcol = squeeze(A(1,1,:));
        end
    end
end
% Check the output size is correct
if isequal(res, round(res))
    px = [px([4 3])*res 3];
    if ~isequal(size(A), px)
        % Correct the output size
        A = A(1:min(end,px(1)),1:min(end,px(2)),:);
    end
end
return

% Function to return (and create, where necessary) the font path
function fp = font_path()
fp = user_string('gs_font_path');
if ~isempty(fp)
    return
end
% Create the path
% Start with the default path
fp = getenv('GS_FONTPATH');
% Add on the typical directories for a given OS
if ispc
    if ~isempty(fp)
        fp = [fp ';'];
    end
    fp = [fp getenv('WINDIR') filesep 'Fonts'];
else
    if ~isempty(fp)
        fp = [fp ':'];
    end
    fp = [fp '/usr/share/fonts:/usr/local/share/fonts:/usr/share/fonts/X11:/usr/local/share/fonts/X11:/usr/share/fonts/truetype:/usr/local/share/fonts/truetype'];
end
user_string('gs_font_path', fp);
return


==> figures/ilsvrc/export_fig/print2eps.m <==
%PRINT2EPS  Prints figures to eps with improved line styles
%
% Examples:
%   print2eps filename
%   print2eps(filename, fig_handle)
%   print2eps(filename, fig_handle, options)
%
% This function saves a figure as an eps file, with two improvements over
% MATLAB's print command. First, it improves the line style, making dashed
% lines more like those on screen and giving grid lines their own dotted
% style. Secondly, it substitutes original font names back into the eps
% file, where these have been changed by MATLAB, for up to 11 different
% fonts.
%
%IN:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. A
%              ".eps" extension is added if not there already. If a path is
%              not specified, the figure is saved in the current directory.
%   fig_handle - The handle of the figure to be saved. Default: gcf.
%   options - Additional parameter strings to be passed to print.

% Copyright (C) Oliver Woodford 2008-2013

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% 14/11/2011: Fix a MATLAB bug rendering black or white text incorrectly.
%             Thanks to Mathieu Morlighem for reporting the issue and
%             obtaining a fix from TMW.
% 08/12/11: Added ability to correct fonts. Several people have requested
%           this at one time or another, and also pointed me to printeps
%           (fex id: 7501), so thank you to them. My implementation (which
%           was not inspired by printeps - I'd already had the idea for my
%           approach) goes slightly further in that it allows multiple
%           fonts to be swapped.
% 14/12/11: Fix bug affecting font names containing spaces. Thanks to David
%           Szwer for reporting the issue.
% 25/01/12: Add a font not to be swapped. Thanks to Anna Rafferty and Adam
%           Jackson for reporting the issue. Also fix a bug whereby using a
%           font alias can lead to another font being swapped in.
% 10/04/12: Make the font swapping case insensitive.
% 26/10/12: Set PaperOrientation to portrait. Thanks to Michael Watts for
%           reporting the issue.
% 26/10/12: Fix issue to do with swapping fonts changing other fonts and
%           sizes we don't want, due to listeners. Thanks to Malcolm Hudson
%           for reporting the issue.
% 22/03/13: Extend font swapping to axes labels. Thanks to Rasmus Ischebeck
%           for reporting the issue.

function print2eps(name, fig, varargin)
options = {'-depsc2'};
if nargin < 2
    fig = gcf;
elseif nargin > 2
    options = [options varargin];
end
% Construct the filename
if numel(name) < 5 || ~strcmpi(name(end-3:end), '.eps')
    name = [name '.eps']; % Add the missing extension
end
% Find all the used fonts in the figure
font_handles = findall(fig, '-property', 'FontName');
fonts = get(font_handles, 'FontName');
if ~iscell(fonts)
    fonts = {fonts};
end
% Map supported font aliases onto the correct name
fontsl = lower(fonts);
for a = 1:numel(fonts)
    f = fontsl{a};
    f(f==' ') = [];
    switch f
        case {'times', 'timesnewroman', 'times-roman'}
            fontsl{a} = 'times-roman';
        case {'arial', 'helvetica'}
            fontsl{a} = 'helvetica';
        case {'newcenturyschoolbook', 'newcenturyschlbk'}
            fontsl{a} = 'newcenturyschlbk';
        otherwise
    end
end
fontslu = unique(fontsl);
% Determine the font swap table
matlab_fonts = {'Helvetica', 'Times-Roman', 'Palatino', 'Bookman', 'Helvetica-Narrow', 'Symbol', ...
                'AvantGarde', 'NewCenturySchlbk', 'Courier', 'ZapfChancery', 'ZapfDingbats'};
matlab_fontsl = lower(matlab_fonts);
require_swap = find(~ismember(fontslu, matlab_fontsl));
unused_fonts = find(~ismember(matlab_fontsl, fontslu));
font_swap = cell(3, min(numel(require_swap), numel(unused_fonts)));
fonts_new = fonts;
for a = 1:size(font_swap, 2)
    font_swap{1,a} = find(strcmp(fontslu{require_swap(a)}, fontsl));
    font_swap{2,a} = matlab_fonts{unused_fonts(a)};
    font_swap{3,a} = fonts{font_swap{1,end}(1)};
    fonts_new(font_swap{1,a}) = {font_swap{2,a}};
end
% Swap the fonts
if ~isempty(font_swap)
    fonts_size = get(font_handles, 'FontSize');
    if iscell(fonts_size)
        fonts_size = cell2mat(fonts_size);
    end
    M = false(size(font_handles));
    % Loop because some changes may not stick first time, due to listeners
    c = 0;
    update = zeros(1000, 1);
    for b = 1:10 % Limit number of loops to avoid infinite loop case
        for a = 1:numel(M)
            M(a) = ~isequal(get(font_handles(a), 'FontName'), fonts_new{a}) || ~isequal(get(font_handles(a), 'FontSize'), fonts_size(a));
            if M(a)
                set(font_handles(a), 'FontName', fonts_new{a}, 'FontSize', fonts_size(a));
                c = c + 1;
                update(c) = a;
            end
        end
        if ~any(M)
            break;
        end
    end
    % Compute the order to revert fonts later, without the need of a loop
    [update, M] = unique(update(1:c));
    [M, M] = sort(M);
    update = reshape(update(M), 1, []);
end
% Set paper size
old_pos_mode = get(fig, 'PaperPositionMode');
old_orientation = get(fig, 'PaperOrientation');
set(fig, 'PaperPositionMode', 'auto', 'PaperOrientation', 'portrait');
% MATLAB bug fix - black and white text can come out inverted sometimes
% Find the white and black text
white_text_handles = findobj(fig, 'Type', 'text');
M = get(white_text_handles, 'Color');
if iscell(M)
    M = cell2mat(M);
end
M = sum(M, 2);
black_text_handles = white_text_handles(M == 0);
white_text_handles = white_text_handles(M == 3);
% Set the font colors slightly off their correct values
set(black_text_handles, 'Color', [0 0 0] + eps);
set(white_text_handles, 'Color', [1 1 1] - eps);
% Print to eps file
print(fig, options{:}, name);
% Reset the font colors
set(black_text_handles, 'Color', [0 0 0]);
set(white_text_handles, 'Color', [1 1 1]);
% Reset paper size
set(fig, 'PaperPositionMode', old_pos_mode, 'PaperOrientation', old_orientation);
% Correct the fonts
if ~isempty(font_swap)
    % Reset the font names in the figure
    for a = update
        set(font_handles(a), 'FontName', fonts{a}, 'FontSize', fonts_size(a));
    end
    % Replace the font names in the eps file
    font_swap = font_swap(2:3,:);
    try
        swap_fonts(name, font_swap{:});
    catch
        warning('swap_fonts() failed. This is usually because the figure contains a large number of patch objects. Consider exporting to a bitmap format in this case.');
        return
    end
end
% Fix the line styles
try
    fix_lines(name);
catch
    warning('fix_lines() failed. This is usually because the figure contains a large number of patch objects. Consider exporting to a bitmap format in this case.');
end
return

function swap_fonts(fname, varargin)
% Read in the file
fh = fopen(fname, 'r');
if fh == -1
    error('File %s not found.', fname);
end
try
    fstrm = fread(fh, '*char')';
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);

% Replace the font names
for a = 1:2:numel(varargin)
    fstrm = regexprep(fstrm, [varargin{a} '-?[a-zA-Z]*\>'], varargin{a+1}(~isspace(varargin{a+1})));
end

% Write out the updated file
fh = fopen(fname, 'w');
if fh == -1
    error('Unable to open %s for writing.', fname2);
end
try
    fwrite(fh, fstrm, 'char*1');
catch ex
    fclose(fh);
    rethrow(ex);
end
fclose(fh);
return


==> figures/ilsvrc/export_fig/user_string.m <==
%USER_STRING  Get/set a user specific string
%
% Examples:
%   string = user_string(string_name)
%   saved = user_string(string_name, new_string)
%
% Function to get and set a string in a system or user specific file. This
% enables, for example, system specific paths to binaries to be saved.
%
% IN:
%   string_name - String containing the name of the string required. The
%                 string is extracted from a file called (string_name).txt,
%                 stored in the same directory as user_string.m.
%   new_string - The new string to be saved under the name given by
%                string_name.
%
% OUT:
%   string - The currently saved string. Default: ''.
%   saved - Boolean indicating whether the save was succesful

% Copyright (C) Oliver Woodford 2011-2013

% This method of saving paths avoids changing .m files which might be in a
% version control system. Instead it saves the user dependent paths in
% separate files with a .txt extension, which need not be checked in to
% the version control system. Thank you to Jonas Dorn for suggesting this
% approach.

% 10/01/2013 - Access files in text, not binary mode, as latter can cause
% errors. Thanks to Christian for pointing this out.

function string = user_string(string_name, string)
if ~ischar(string_name)
    error('string_name must be a string.');
end
% Create the full filename
string_name = fullfile(fileparts(mfilename('fullpath')), '.ignore', [string_name '.txt']);
if nargin > 1
    % Set string
    if ~ischar(string)
        error('new_string must be a string.');
    end
    % Make sure the save directory exists
    dname = fileparts(string_name);
    if ~exist(dname, 'dir')
        % Create the directory
        try
            if ~mkdir(dname)                
                string = false;
                return
            end
        catch
            string = false;
            return
        end
        % Make it hidden
        try
            fileattrib(dname, '+h');
        catch
        end
    end
    % Write the file
    fid = fopen(string_name, 'wt');
    if fid == -1
        string = false;
        return
    end
    try
        fprintf(fid, '%s', string);
    catch
        fclose(fid);
        string = false;
        return
    end
    fclose(fid);
    string = true;
else
    % Get string
    fid = fopen(string_name, 'rt');
    if fid == -1
        string = '';
        return
    end
    string = fgetl(fid);
    fclose(fid);
end
return

==> figures/ilsvrc/test_barh.m <==
function test_barh()

set(0,'DefaultAxesFontName', 'Times New Roman');
set(0,'DefaultAxesFontSize', 16);
set(0,'DefaultTextFontname', 'Times New Roman')
set(0,'DefaultTextFontSize', 16);

addpath('export_fig');

methods = {'*R-CNN BB ', ...
           '*OverFeat (2) ', ...
           'UvA-Euvision ', ...
           '*NEC-MU ', ...
           '*OverFeat (1) ', ...
           'Toronto A ', ...
           'SYSU_Vision ', ...
           'GPU_UCLA ', ...
           'Delta ', ...
           'UIUC-IFP '};

mAPs = [
  31.4 
  24.3
  22.6
  20.9
  19.4
  11.5
  10.5
  9.8
  6.1
  1.0];

mAPs = mAPs(end:-1:1);
methods = methods(end:-1:1);

clf;
%set(gcf, 'Units', 'inches');
%set(gcf, 'Position', [12 0 3.65 2]);

barh(1:8, mAPs(1:8), 'FaceColor', [0 0 1]);
hold on;
barh(9:10, mAPs(9:10), 'FaceColor', [1 0 0]);
hold off;

set(gca, 'ytick', 1:10);
set(gca, 'yticklabel', methods);
%set(gca, 'DataAspectRatio', [1.1 0.4 1]);
xlabel('mean average precision (mAP) in %', 'FontSize', 18);

legend('competition result', 'post competition result', 'location', 'southeast');
title('ILSVRC2013 detection test set mAP', 'FontSize', 18);

xlim([0 100]);
ylim([0.5 10.5]);
grid on;
set(gca, 'ygrid', 'off');
for i = 1:length(mAPs)
  text(mAPs(i)+1, i, sprintf('%.1f%%', mAPs(i)));
end


%ylabel('wall time (min)', 'FontSize', 10);
%title('Data mining and convex optimization time', 'FontSize', 10);

set(gcf, 'Color', 'white');
export_fig ilsvrc13.pdf -pdf
%!open ilsvrc13.pdf


==> figures/ilsvrc/test_boxplot.m <==
function test_boxplot()

set(0,'DefaultAxesFontName', 'Times New Roman');
set(0,'DefaultAxesFontSize', 16);
set(0,'DefaultTextFontname', 'Times New Roman')
set(0,'DefaultTextFontSize', 16);

addpath('export_fig');

methods = {'*R-CNN BB', ...
           'UvA-Euvision', ...
           '*NEC-MU', ...
           '*OverFeat (1)', ...
           'Toronto A', ...
           'SYSU_Vision', ...
           'GPU_UCLA', ...
           'Delta', ...
           'UIUC-IFP'};

APs = zeros(200, 9);
APs(:,1) = [0.508
0.500
0.318
0.538
0.309
0.540
0.450
0.118
0.420
0.028
0.375
0.326
0.219
0.174
0.553
0.418
0.653
0.372
0.113
0.627
0.529
0.388
0.127
0.411
0.062
0.709
0.193
0.388
0.090
0.267
0.312
0.257
0.575
0.885
0.376
0.289
0.445
0.480
0.323
0.289
0.304
0.141
0.195
0.246
0.462
0.215
0.396
0.212
0.242
0.299
0.300
0.237
0.228
0.340
0.101
0.185
0.199
0.768
0.441
0.278
0.199
0.141
0.350
0.564
0.221
0.445
0.206
0.202
0.049
0.593
0.242
0.641
0.215
0.425
0.286
0.513
0.479
0.323
0.331
0.130
0.138
0.342
0.099
0.460
0.126
0.504
0.405
0.174
0.334
0.380
0.070
0.417
0.287
0.592
0.195
0.237
0.443
0.030
0.584
0.091
0.354
0.333
0.513
0.231
0.389
0.324
0.310
0.301
0.040
0.401
0.333
0.149
0.496
0.422
0.318
0.045
0.316
0.275
0.388
0.222
0.114
0.090
0.328
0.417
0.205
0.226
0.210
0.192
0.437
0.064
0.152
0.320
0.212
0.372
0.079
0.248
0.213
0.141
0.294
0.080
0.710
0.162
0.411
0.611
0.140
0.416
0.025
0.345
0.115
0.246
0.408
0.573
0.106
0.209
0.489
0.090
0.579
0.362
0.338
0.588
0.692
0.168
0.437
0.163
0.068
0.313
0.451
0.183
0.081
0.099
0.268
0.132
0.188
0.091
0.453
0.057
0.217
0.214
0.591
0.426
0.246
0.618
0.292
0.247
0.608
0.138
0.144
0.591
0.417
0.272
0.195
0.137
0.597
0.240
0.398
0.081
0.409
0.486
0.312
0.496];
APs(:,2) = [0.369651,0.482312,0.163024,0.368424,0.232065,0.35141,0.3414,0.007977,0.290688,0.010195,0.315607,0.295134,0.132251,0.070868,0.350663,0.172257,0.503976,0.333773,0.075875,0.464309,0.458206,0.252085,0.0901,0.31605,0.103024,0.48379,0.11183,0.278837,0.077266,0.182147,0.228429,0.153304,0.521545,0.809877,0.231077,0.063309,0.345522,0.372573,0.143204,0.194352,0.186589,0.050596,0.078076,0.102148,0.426199,0.218421,0.134885,0.131633,0.080275,0.252711,0.17368,0.163905,0.143464,0.217716,0.129051,0.133495,0.190844,0.558867,0.208109,0.311238,0.138209,0.064883,0.201574,0.480456,0.258911,0.313239,0.159452,0.134996,0.024542,0.383713,0.161434,0.528005,0.12492,0.322985,0.180017,0.388897,0.329787,0.234976,0.19226,0.106537,0.159285,0.292925,0.070051,0.278829,0.103981,0.322944,0.265891,0.129295,0.175864,0.296236,0.03182,0.184073,0.187222,0.488683,0.08287,0.226891,0.380779,0.010903,0.511801,0.062329,0.25805,0.205994,0.225461,0.157164,0.226638,0.268932,0.305608,0.167249,0.010561,0.411693,0.284602,0.127365,0.300949,0.289655,0.269221,0.015087,0.377517,0.194495,0.24135,0.092309,0.087503,0.070086,0.273815,0.149904,0.209859,0.170944,0.117598,0.092819,0.364299,0.020658,0.090218,0.237007,0.127013,0.288442,0.069159,0.115576,0.055128,0.052167,0.209279,0.037799,0.49587,0.111139,0.295128,0.462503,0.085674,0.286074,0.056591,0.325108,0.099387,0.24894,0.309567,0.348348,0.049406,0.090509,0.30983,0.057438,0.400823,0.211068,0.208709,0.54704,0.653929,0.153886,0.335503,0.114306,0.018554,0.214054,0.358539,0.094698,0.04701,0.05548,0.119764,0.08273,0.093271,0.116072,0.288438,0.046167,0.115465,0.217141,0.464246,0.413227,0.156676,0.474007,0.242938,0.196673,0.505017,0.048939,0.12435,0.394822,0.337888,0.273765,0.12892,0.085409,0.347402,0.154032,0.308792,0.045774,0.312618,0.429482,0.209092,0.481934];
APs(:,3) = [0.427034,0.442052,0.174259,0.220681,0.193629,0.301324,0.327223,0.035029,0.239327,0.012914,0.350166,0.166746,0.149805,0.041591,0.416048,0.276041,0.585222,0.289923,0.084982,0.276353,0.262357,0.227715,0.047579,0.295217,0.072491,0.462152,0.108455,0.28538,0.091785,0.186906,0.211646,0.153211,0.331277,0.756885,0.202655,0.127559,0.313773,0.331982,0.230366,0.239536,0.204109,0.024036,0.103317,0.157777,0.371361,0.161816,0.193398,0.12313,0.081319,0.237813,0.241645,0.069564,0.116407,0.216192,0.092684,0.112824,0.175126,0.440693,0.210219,0.306732,0.148903,0.076524,0.14762,0.322819,0.156007,0.33368,0.117495,0.096164,0.04728,0.220158,0.189719,0.519023,0.084298,0.226764,0.196572,0.431627,0.379589,0.179672,0.236267,0.106915,0.072167,0.308522,0.050661,0.256802,0.081247,0.390033,0.26309,0.090395,0.245216,0.216497,0.116022,0.153208,0.236439,0.427864,0.107274,0.174173,0.30174,0.006459,0.445676,0.044943,0.221807,0.210397,0.10349,0.102945,0.21056,0.170668,0.278701,0.191327,0.00897,0.367871,0.280021,0.073599,0.199732,0.294345,0.208165,0.017856,0.197689,0.186923,0.223692,0.112186,0.079077,0.111592,0.338724,0.242868,0.251844,0.220908,0.323387,0.092884,0.355403,0.02906,0.100546,0.144539,0.10091,0.326099,0.087642,0.121377,0.087933,0.247727,0.257267,0.032257,0.465314,0.064517,0.289238,0.271502,0.126391,0.241956,0.040389,0.223226,0.174613,0.151005,0.313163,0.333006,0.020239,0.141976,0.219819,0.023768,0.315868,0.180885,0.207485,0.466604,0.450489,0.131952,0.344603,0.135328,0.007422,0.172002,0.318128,0.111026,0.057122,0.064172,0.145319,0.035875,0.132035,0.09941,0.255499,0.03218,0.147821,0.093656,0.354192,0.334897,0.229314,0.338948,0.222002,0.252238,0.463161,0.089718,0.137362,0.395233,0.305053,0.225982,0.111409,0.092958,0.613242,0.102363,0.339525,0.02682,0.263298,0.306709,0.180851,0.392561];
APs(:,4) = [0.304986,0.306254,0.182489,0.322144,0.154392,0.604291,0.183819,0.023855,0.353073,0.017784,0.215793,0.001661,0.105774,0.049666,0.402173,0.240044,0.010544,0.137231,0.091068,0.526905,0.331376,0.237194,0.046297,0.204755,0.039179,0.544212,0.124824,0.097011,0.003078,0.113263,0.06352,0.177868,0.405554,0.739479,0.284752,0.076876,0.206095,0.38766,0.24656,0.206374,0.405243,0.04473,0.060582,0.004977,0.386675,0.19345,0.062516,0.055412,0.149686,0.262765,0.017206,0.036141,0.063537,0.149952,0.019898,0.188333,0.138727,0.624676,0.346666,0.358225,0.034577,0.023016,0.217993,0.470298,0.20646,0.297245,0.157737,0.041485,0.024202,0.519579,0.200329,0.649882,0.107063,0.361256,0.082722,0.216905,0.347191,0.206361,0.19694,0.102023,0.07389,0.314942,0.033156,0.442592,0.032853,0.302127,0.144532,0.134044,0.016356,0.285136,0.002395,0.08943,0.180414,0.354106,0.139873,0.133536,0.397322,0.006437,0.321489,0.024375,0.203673,0.194867,0.476566,0.153689,0.361071,0.282103,0.104129,0.23892,0.014675,0.064372,0.253114,0.011274,0.473219,0.267579,0.230172,0.011571,0.085127,0.178486,0.170043,0.31071,0.056773,0.089503,0.217376,0.096023,0.303702,0.124685,0.012821,0.113746,0.292997,0.031883,0.098967,0.210521,0.063068,0.322295,0.063785,0.091335,0.127465,0.064578,0.11883,0.036014,0.719385,0.052331,0.314296,0.646264,0.036296,0.164031,0.001896,0.017421,0.033074,0.172972,0.318912,0.524845,0.02026,0.107853,0.410408,0.017321,0.449396,0.261609,0.342355,0.279731,0.485842,0.111716,0.164636,0.061209,0.007801,0.430707,0.378991,0.099691,0.037589,0.089703,0.07127,0.053797,0.015884,0.009299,0.353723,0.027208,0.033415,0.133944,0.257816,0.438395,0.01045,0.627797,0.257733,0.048145,0.404575,0.033345,0.081978,0.467955,0.157439,0.117678,0.150626,0.057465,0.019113,0.103144,0.176183,0.03963,0.216514,0.26394,0.171983,0.389459];
APs(:,5) = [0.153857,0.306987,0.097201,0.161943,0.182839,0.24406,0.233413,0.01275,0.094078,0.001794,0.191173,0.022211,0.043191,0.006146,0.174788,0.174968,0.055181,0.170341,0.012792,0.347552,0.284085,0.151453,0.012797,0.100476,0.01573,0.259988,0.059611,0.115743,0.012254,0.089227,0.095504,0.059007,0.274934,0.703532,0.098543,0.098974,0.134999,0.09813,0.087025,0.095265,0.219077,0.029653,0.034749,0.046519,0.172528,0.113551,0.022135,0.026403,0.048237,0.034037,0.025835,0.0286,0.027111,0.130929,0.048114,0.038808,0.09152,0.240961,0.162307,0.202228,0.04596,0.015979,0.109113,0.256672,0.135458,0.258983,0.05012,0.029478,0.000962,0.291271,0.131211,0.432864,0.051918,0.359781,0.121358,0.255795,0.249492,0.135736,0.093882,0.070863,0.017857,0.11084,0.004699,0.238274,0.037929,0.111481,0.135904,0.066915,0.020695,0.126112,0.002027,0.092514,0.093022,0.254337,0.024995,0.040516,0.35214,4.7e-05,0.44419,0.019681,0.116322,0.139301,0.167874,0.005164,0.065072,0.166576,0.187502,0.036492,0.016403,0.164952,0.126386,0.029455,0.182833,0.149896,0.16278,0.001758,0.113346,0.098546,0.152013,0.120679,0.023088,0.040432,0.050612,0.067145,0.133431,0.048541,0.000549,0.027634,0.153403,0.007935,0.01048,0.086448,0.010073,0.173501,0.024291,0.047411,0.048823,0.044447,0.052714,0.017045,0.465277,0.025236,0.134378,0.380498,0.028284,0.098725,0.002863,0.018211,0.0,0.049538,0.097342,0.293584,0.009923,0.053919,0.181719,0.001127,0.168699,0.152894,0.063417,0.307579,0.283546,0.015647,0.166164,0.052093,0.002688,0.2516,0.274118,0.06143,0.02322,0.015912,0.064623,0.006725,0.031703,0.007971,0.149019,0.007264,0.031791,0.060425,0.249064,0.368528,0.028288,0.423358,0.204078,0.050974,0.288668,0.012493,0.04556,0.349293,0.195947,0.070044,0.039658,0.028731,0.02662,0.072934,0.154551,0.009735,0.096545,0.133478,0.0425,0.148451];
APs(:,6) = [0.346594,0.223107,0.063055,0.283327,0.07115,0.265284,0.0852,0.002918,0.011377,0.003325,0.127899,0.060148,0.031542,0.002017,0.418145,0.201532,0.046397,0.131602,0.093641,0.172257,0.076431,0.066451,0.032669,0.29216,0.003197,0.216332,0.018201,0.216728,0.07119,0.109169,0.161283,0.011464,0.415781,0.591647,0.151639,0.024254,0.215897,0.287288,0.11306,0.234059,0.0079,0.048122,0.02465,0.038222,0.331567,0.048839,0.000771,0.037656,0.049118,0.17512,0.045014,0.145939,0.015102,0.236511,0.000295,0.020583,0.001631,0.223979,0.071761,0.046583,0.059775,0.068899,0.060407,0.305599,0.057148,0.048465,0.112943,0.02253,0.045865,0.183347,0.054472,0.147652,0.031507,0.166011,0.032847,0.195216,0.354801,0.00902,0.16781,0.048624,0.056668,0.008921,0.04606,0.105184,0.014519,0.371452,0.191223,0.000181,0.029682,0.078149,0.00197,0.134719,0.046737,0.417692,0.029762,0.038016,0.137144,0.000502,0.214269,0.036111,0.03256,0.04026,0.038485,0.178062,0.001122,0.000507,0.139573,0.171435,0.006141,0.224256,0.265882,0.055744,0.093593,0.158854,0.048569,0.018018,0.215111,0.021086,0.099078,0.022777,0.007229,0.008229,0.135065,0.145389,0.00371,0.114306,0.009052,0.073323,0.064966,0.000224,0.010079,0.001626,0.039815,0.079236,0.043555,0.036164,0.002284,0.025778,0.126405,0.006487,0.346685,0.047729,0.00115,0.171373,0.001434,0.117722,0.005923,0.028262,0.001245,0.170807,0.322099,0.158175,0.042977,0.007732,0.151358,0.011639,0.263526,0.098059,0.001804,0.437315,0.382535,0.104583,0.167428,0.021701,0.005313,0.138581,0.207899,0.00276,0.004009,0.00474,0.023227,0.000271,0.04972,0.041287,0.079378,0.009012,0.046984,0.029367,0.092213,0.290947,0.119863,0.117039,0.22034,0.045862,0.26867,0.015537,0.070365,0.007532,0.158298,0.156354,0.028862,0.045568,0.089754,0.034821,0.055753,0.024289,0.042554,0.195408,0.239494,0.460091];
APs(:,7) = [0.337795,0.352768,0.039775,0.226078,0.098018,0.209483,0.137701,0.003308,0.005808,0.003222,0.170265,0.070872,0.01745,0.002239,0.41962,0.199403,0.05138,0.175751,0.092562,0.15185,0.062693,0.051286,0.025342,0.288695,0.001359,0.125622,0.038673,0.213579,0.040129,0.128076,0.16517,0.005839,0.411564,0.217271,0.097998,0.003258,0.240412,0.209685,0.029945,0.220851,0.022382,0.026794,0.051756,0.031911,0.229447,0.114578,0.014272,0.03004,0.03853,0.193461,0.020989,0.037236,0.029664,0.193276,0.000437,0.023724,0.03793,0.163287,0.025381,0.064774,0.0516,0.033555,0.047423,0.13874,0.027005,0.051058,0.075868,0.019892,0.017616,0.151859,0.087819,0.260412,0.038822,0.176737,0.026509,0.151508,0.348299,0.021991,0.256697,0.039986,0.017287,0.079656,0.027835,0.121058,0.012292,0.321807,0.176427,0.002182,0.031912,0.096745,6e-05,0.081567,0.06478,0.401033,0.05043,0.028014,0.112208,0.003849,0.283182,0.0324,0.196677,0.046534,0.034013,0.09532,0.011423,0.00335,0.138575,0.133785,0.000207,0.241903,0.27619,0.07745,0.070001,0.210571,0.057388,0.008538,0.230597,0.059917,0.085485,0.014768,0.014563,0.010334,0.136277,0.261232,0.02571,0.140793,0.016431,0.084987,0.162967,0.000229,0.00903,0.013609,0.018921,0.092908,0.049734,0.046366,0.00148,0.045165,0.075897,0.008473,0.269951,0.043257,0.010322,0.183884,0.00107,0.100949,0.010754,0.053436,0.001043,0.099552,0.264951,0.149392,0.01667,0.018745,0.122728,0.009635,0.123651,0.089588,0.006177,0.420504,0.3487,0.102615,0.202825,0.030867,0.013435,0.131412,0.185977,0.008857,0.007047,0.006242,0.029952,0.000749,0.038098,0.014214,0.087393,0.00655,0.057519,0.009806,0.068562,0.183511,0.055705,0.205658,0.076455,0.050152,0.282896,0.002703,0.049637,0.082618,0.1522,0.172444,0.000481,0.008957,0.033639,0.042887,0.082023,0.028311,0.138462,0.151021,0.240644,0.411596];
APs(:,8) = [0.026686,0.121022,0.013126,0.071838,0.046477,0.146589,0.050237,0.006194,0.046691,7.2e-05,0.042349,2.5e-05,0.025131,0.012086,0.027298,0.101276,0.0391,0.020518,0.00249,0.288714,0.09201,0.065914,0.00755,0.022252,0.003942,0.228541,0.017198,0.0,0.0,0.026785,0.015515,0.016514,0.247127,0.416636,0.063994,0.005263,0.104507,0.080492,0.033522,0.048601,0.084603,0.015286,0.009013,0.012448,0.151685,0.068147,0.009406,0.023125,0.00511,0.01829,0.021808,0.000444,0.013555,0.02807,0.0,0.011313,0.025896,0.299168,0.097233,0.050977,0.002518,0.013021,0.060439,0.176175,0.034155,0.037115,0.048612,0.006673,0.000179,0.238091,0.021019,0.308285,0.034076,0.133002,0.045452,0.126324,0.078055,0.045801,0.016791,0.022518,0.00757,0.090778,0.012826,0.145487,0.014346,0.069966,0.032861,0.021378,0.020566,0.101008,0.000389,0.035479,0.048458,0.128896,0.014211,0.066256,0.124199,0.007746,0.262857,0.004451,0.04864,0.046752,0.070768,0.053855,0.081432,0.094574,0.061944,0.023272,0.00687,0.034119,0.019933,0.000233,0.143031,0.079714,0.068528,0.003827,0.006972,0.007899,0.027734,0.048609,0.013128,0.013828,0.01109,0.055208,0.051849,0.025601,0.000371,0.030364,0.133398,0.00821,0.00705,0.042853,0.006331,0.059268,0.000113,0.028346,0.011232,0.02957,0.018513,0.005712,0.397775,9.4e-05,0.097641,0.380403,0.01428,0.091166,0.003352,0.006388,0.012222,0.026093,0.01458,0.193727,0.00971,0.019193,0.134021,1.3e-05,0.156568,0.0831,0.090877,0.092145,0.262035,0.009601,0.069063,0.018152,0.000697,0.107854,0.24351,0.016058,0.008958,0.008322,0.02022,0.00056,0.003606,0.008337,0.11082,0.002189,0.011254,0.075196,0.142213,0.267456,0.007719,0.23763,0.056647,0.04461,0.169037,0.009801,0.001903,0.224223,0.053276,0.009897,0.02175,0.00597,0.034206,0.042136,0.012576,0.003674,0.069506,0.167656,0.012416,0.09159];
APs(:,9) = [0.043255,0.0,0.023268,0.01697,0.006354,0.010954,0.034152,0.001897,0.028852,0.00256,0.003584,0.0,0.006537,0.001521,0.008336,0.005785,0.004237,0.002524,0.001885,0.017747,0.060605,0.003488,0.002774,0.008016,0.015845,0.047021,0.00698,0.02213,0.00295,0.001863,0.001293,0.01679,0.014485,0.092984,0.01582,0.029348,0.004687,0.018939,0.019338,0.00435,0.022655,0.001916,0.002542,0.018999,6.4e-05,0.063002,0.0,0.001121,0.004348,0.003504,0.000583,0.0,0.001574,0.005441,0.001613,0.003322,0.009761,0.026444,0.005363,0.044305,0.000478,0.002559,0.031253,0.019116,0.001062,0.013593,0.00827,0.000295,0.0,0.015856,0.006333,0.039744,0.003046,0.037136,0.004694,0.013056,0.035352,0.012536,0.004595,0.012755,0.0,0.035949,0.000892,0.032796,0.002252,0.008252,0.005477,0.006202,0.0015,0.007902,0.0,0.008353,0.004283,0.016396,0.023795,0.009933,0.051648,0.0,0.019379,0.000163,0.018208,0.014375,0.018043,0.000751,0.011064,0.006525,0.000313,0.004555,0.000624,0.001427,0.003829,0.0,0.013475,0.022906,0.013867,4.2e-05,0.007113,0.000618,0.00406,0.013733,0.000725,0.00404,0.013143,0.00274,0.018482,0.007034,0.007143,0.01296,0.011632,0.002843,0.0,0.010845,0.002774,0.009906,0.000133,0.002535,0.001299,0.016008,0.000107,0.000475,0.022739,0.00077,0.005633,0.025773,0.000591,0.001935,0.0,0.007194,0.00078,0.011483,0.000558,0.006784,0.0,0.00353,0.023641,0.000315,0.016251,0.008469,0.01027,0.010792,0.010346,0.003026,0.0133,0.000881,0.00614,0.018793,0.024198,0.034394,0.003075,0.000548,0.00085,0.007937,3.7e-05,0.0,0.010905,0.000373,0.001142,0.002877,0.012359,0.019771,0.004223,0.007854,0.017256,0.001891,0.016239,0.01342,0.000332,0.025249,0.003543,0.000126,0.009615,0.003685,0.0,0.019852,0.011984,0.000205,0.004906,0.001942,2.3e-05,0.022989];

clf;

boxplot(100*APs, 'notch', 'on', 'whisker', 10, 'labels', methods, 'labelorientation', 'inline');
hold on;
for i = 1:9
  plot(i, 100*APs(:,i), '.g', 'MarkerSize', 8);
end
hold off;

set(gca, 'ytick', 0:10:100);
ylabel('average precision (AP) in %', 'FontSize', 18);
title('ILSVRC2013 detection test set class AP box plots', 'FontSize', 18);

ylim([0 100]);
grid on;

set(gcf, 'Color', 'white');
export_fig ilsvrc13_boxplot.pdf -pdf
%!open ilsvrc13_boxplot.pdf


==> figures/ilsvrc/xticklabel_rotate.m <==
function hText = xticklabel_rotate(XTick,rot,varargin)
%hText = xticklabel_rotate(XTick,rot,XTickLabel,varargin)     Rotate XTickLabel
%
% Syntax: xticklabel_rotate
%
% Input:    
% {opt}     XTick       - vector array of XTick positions & values (numeric) 
%                           uses current XTick values or XTickLabel cell array by
%                           default (if empty) 
% {opt}     rot         - angle of rotation in degrees, 90° by default
% {opt}     XTickLabel  - cell array of label strings
% {opt}     [var]       - "Property-value" pairs passed to text generator
%                           ex: 'interpreter','none'
%                               'Color','m','Fontweight','bold'
%
% Output:   hText       - handle vector to text labels
%
% Example 1:  Rotate existing XTickLabels at their current position by 90°
%    xticklabel_rotate
%
% Example 2:  Rotate existing XTickLabels at their current position by 45° and change
% font size
%    xticklabel_rotate([],45,[],'Fontsize',14)
%
% Example 3:  Set the positions of the XTicks and rotate them 90°
%    figure;  plot([1960:2004],randn(45,1)); xlim([1960 2004]);
%    xticklabel_rotate([1960:2:2004]);
%
% Example 4:  Use text labels at XTick positions rotated 45° without tex interpreter
%    xticklabel_rotate(XTick,45,NameFields,'interpreter','none');
%
% Example 5:  Use text labels rotated 90° at current positions
%    xticklabel_rotate([],90,NameFields);
%
% Note : you can not RE-RUN xticklabel_rotate on the same graph. 
%



% This is a modified version of xticklabel_rotate90 by Denis Gilbert
% Modifications include Text labels (in the form of cell array)
%                       Arbitrary angle rotation
%                       Output of text handles
%                       Resizing of axes and title/xlabel/ylabel positions to maintain same overall size 
%                           and keep text on plot
%                           (handles small window resizing after, but not well due to proportional placement with 
%                           fixed font size. To fix this would require a serious resize function)
%                       Uses current XTick by default
%                       Uses current XTickLabel is different from XTick values (meaning has been already defined)

% Brian FG Katz
% bfgkatz@hotmail.com
% 23-05-03
% Modified 03-11-06 after user comment
%	Allow for exisiting XTickLabel cell array
% Modified 03-03-2006 
%   Allow for labels top located (after user comment)
%   Allow case for single XTickLabelName (after user comment)
%   Reduced the degree of resizing
% Modified 11-jun-2010
%   Response to numerous suggestions on MatlabCentral to improve certain
%   errors.

% Other m-files required: cell2mat
% Subfunctions: none
% MAT-files required: none
%
% See also: xticklabel_rotate90, TEXT,  SET

% Based on xticklabel_rotate90
%   Author: Denis Gilbert, Ph.D., physical oceanography
%   Maurice Lamontagne Institute, Dept. of Fisheries and Oceans Canada
%   email: gilbertd@dfo-mpo.gc.ca  Web: http://www.qc.dfo-mpo.gc.ca/iml/
%   February 1998; Last revision: 24-Mar-2003

% check to see if xticklabel_rotate has already been here (no other reason for this to happen)
if isempty(get(gca,'XTickLabel')),
    error('xticklabel_rotate : can not process, either xticklabel_rotate has already been run or XTickLabel field has been erased')  ;
end

% if no XTickLabel AND no XTick are defined use the current XTickLabel
%if nargin < 3 & (~exist('XTick') | isempty(XTick)),
% Modified with forum comment by "Nathan Pust" allow the current text labels to be used and property value pairs to be changed for those labels
if (nargin < 3 || isempty(varargin{1})) & (~exist('XTick') | isempty(XTick)),
	xTickLabels = get(gca,'XTickLabel')  ; % use current XTickLabel
	if ~iscell(xTickLabels)
		% remove trailing spaces if exist (typical with auto generated XTickLabel)
		temp1 = num2cell(xTickLabels,2)         ;
		for loop = 1:length(temp1),
			temp1{loop} = deblank(temp1{loop})  ;
		end
		xTickLabels = temp1                     ;
	end
varargin = varargin(2:length(varargin));	
end

% if no XTick is defined use the current XTick
if (~exist('XTick') | isempty(XTick)),
    XTick = get(gca,'XTick')        ; % use current XTick 
end

%Make XTick a column vector
XTick = XTick(:);

if ~exist('xTickLabels'),
	% Define the xtickLabels 
	% If XtickLabel is passed as a cell array then use the text
	if (length(varargin)>0) & (iscell(varargin{1})),
        xTickLabels = varargin{1};
        varargin = varargin(2:length(varargin));
	else
        xTickLabels = num2str(XTick);
	end
end    

if length(XTick) ~= length(xTickLabels),
    error('xticklabel_rotate : must have same number of elements in "XTick" and "XTickLabel"')  ;
end

%Set the Xtick locations and set XTicklabel to an empty string
set(gca,'XTick',XTick,'XTickLabel','')

if nargin < 2,
    rot = 90 ;
end

% Determine the location of the labels based on the position
% of the xlabel
hxLabel = get(gca,'XLabel');  % Handle to xlabel
xLabelString = get(hxLabel,'String');

% if ~isempty(xLabelString)
%    warning('You may need to manually reset the XLABEL vertical position')
% end

set(hxLabel,'Units','data');
xLabelPosition = get(hxLabel,'Position');
y = xLabelPosition(2);

%CODE below was modified following suggestions from Urs Schwarz
y=repmat(y,size(XTick,1),1);
% retrieve current axis' fontsize
fs = get(gca,'fontsize');

% Place the new xTickLabels by creating TEXT objects
hText = text(XTick, y, xTickLabels,'fontsize',fs);

% Rotate the text objects by ROT degrees
%set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})
% Modified with modified forum comment by "Korey Y" to deal with labels at top
% Further edits added for axis position
xAxisLocation = get(gca, 'XAxisLocation');  
if strcmp(xAxisLocation,'bottom')  
    set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})  
else  
    set(hText,'Rotation',rot,'HorizontalAlignment','left',varargin{:})  
end

% Adjust the size of the axis to accomodate for longest label (like if they are text ones)
% This approach keeps the top of the graph at the same place and tries to keep xlabel at the same place
% This approach keeps the right side of the graph at the same place 

set(get(gca,'xlabel'),'units','data')           ;
    labxorigpos_data = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'ylabel'),'units','data')           ;
    labyorigpos_data = get(get(gca,'ylabel'),'position')  ;
set(get(gca,'title'),'units','data')           ;
    labtorigpos_data = get(get(gca,'title'),'position')  ;

set(gca,'units','pixel')                        ;
set(hText,'units','pixel')                      ;
set(get(gca,'xlabel'),'units','pixel')          ;
set(get(gca,'ylabel'),'units','pixel')          ;

origpos = get(gca,'position')                   ;

% textsizes = cell2mat(get(hText,'extent'))       ;
% Modified with forum comment from "Peter Pan" to deal with case when only one XTickLabelName is given. 
x = get( hText, 'extent' );  
if iscell( x ) == true  
    textsizes = cell2mat( x ) ;  
else  
    textsizes = x;  
end  

largest =  max(textsizes(:,3))                  ;
longest =  max(textsizes(:,4))                  ;

laborigext = get(get(gca,'xlabel'),'extent')    ;
laborigpos = get(get(gca,'xlabel'),'position')  ;

labyorigext = get(get(gca,'ylabel'),'extent')   ;
labyorigpos = get(get(gca,'ylabel'),'position') ;
leftlabdist = labyorigpos(1) + labyorigext(1)   ;

% assume first entry is the farthest left
leftpos = get(hText(1),'position')              ;
leftext = get(hText(1),'extent')                ;
leftdist = leftpos(1) + leftext(1)              ;
if leftdist > 0,    leftdist = 0 ; end          % only correct for off screen problems

% botdist = origpos(2) + laborigpos(2)            ;
% newpos = [origpos(1)-leftdist longest+botdist origpos(3)+leftdist origpos(4)-longest+origpos(2)-botdist]  
%
% Modified to allow for top axis labels and to minimize axis resizing
if strcmp(xAxisLocation,'bottom')  
    newpos = [origpos(1)-(min(leftdist,labyorigpos(1)))+labyorigpos(1) ...
            origpos(2)+((longest+laborigpos(2))-get(gca,'FontSize')) ...
            origpos(3)-(min(leftdist,labyorigpos(1)))+labyorigpos(1)-largest ...
            origpos(4)-((longest+laborigpos(2))-get(gca,'FontSize'))]  
else
    newpos = [origpos(1)-(min(leftdist,labyorigpos(1)))+labyorigpos(1) ...
            origpos(2) ...
            origpos(3)-(min(leftdist,labyorigpos(1)))+labyorigpos(1)-largest ...
            origpos(4)-(longest)+get(gca,'FontSize')]  
end
set(gca,'position',newpos)                      ;

% readjust position of text labels after resize of plot
set(hText,'units','data')                       ;
for loop= 1:length(hText),
    set(hText(loop),'position',[XTick(loop), y(loop)])  ;
end

% adjust position of xlabel and ylabel
laborigpos = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[laborigpos(1) laborigpos(2)-longest 0])   ;

% switch to data coord and fix it all
set(get(gca,'ylabel'),'units','data')                   ;
set(get(gca,'ylabel'),'position',labyorigpos_data)      ;
set(get(gca,'title'),'position',labtorigpos_data)       ;

set(get(gca,'xlabel'),'units','data')                   ;
    labxorigpos_data_new = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[labxorigpos_data(1) labxorigpos_data_new(2)])   ;


% Reset all units to normalized to allow future resizing
set(get(gca,'xlabel'),'units','normalized')          ;
set(get(gca,'ylabel'),'units','normalized')          ;
set(get(gca,'title'),'units','normalized')          ;
set(hText,'units','normalized')                      ;
set(gca,'units','normalized')                        ;

if nargout < 1,
    clear hText
end



==> print_supp_vis.m <==
function print_supp_vis()

string = ['\\begin{figure*}[t!]\n' ...
'\\def \\sz {0.475}\n' ...
'\\centering\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\hspace{5pt}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\hspace{5pt}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\hspace{5pt}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\hspace{5pt}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\hspace{5pt}\n' ...
'\\includegraphics[width=\\sz\\linewidth]{figures/feature-explorer/supp/supp-x3-y3-c%d-p1.pdf}\n' ...
'\\figlabel{vis%d}\n' ...
'\\end{figure*}\n\n'];

fid = fopen('supp_vis.tex', 'w');
for i = 1:2:256
   fwrite(fid, sprintf(string, i, i+1, i));
end
fclose(fid);

